CasimirRFM: A Mathematica package for Riemann-flat compactifications with Casimir energies

CasimirRFM is a Mathematica package for the study of compactifications on Riemann-flat manifolds and the computation of one-loop Casimir energies in higher-dimensional field theories and supergravity. It implements an efficient numerical evaluation of lattice sums using Ewald summation, and computes both lower-dimensional Casimir potentials and local higher-dimensional Casimir energy densities, allowing for general massless spectra and twisted boundary conditions. The package provides tools for constructing and analysing the finite groups defining these manifolds, determining invariant metrics and cohomology bases, identifying compatible spin structures, and computing moduli-space metrics. Moreover, it evaluates the traces of holonomy elements in the graviton, $p$-form, spinor, and Rarita-Schwinger representations. We describe the mathematical formulation and numerical implementation of the package, and illustrate its use through a compactification of Type IIB supergravity on $T^6/\mathbb{Z}_8$, including the computation of the Casimir potential and the visualization of localised Casimir-brane contributions.

==> anc/CasimirRFM-Template.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 15.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    786261,      18175]
NotebookOptionsPosition[    771623,      17952]
NotebookOutlinePosition[    772014,      17968]
CellTagsIndexPosition[    771971,      17965]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["CasimirRFM -- Template", "Title",
 CellChangeTimes->{{3.993030162258458*^9, 
  3.9930301681112137`*^9}},ExpressionUUID->"cb51cdb1-1da3-4076-9d90-\
f65c6953c6d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"In", " ", "this", " ", "template", " ", "notebook"}], ",", 
  RowBox[{
   RowBox[{
   "you", " ", "can", " ", "find", " ", "the", " ", "descriptions", " ", 
    "and", " ", "examples", " ", "for", " ", "every", " ", "public", " ", 
    "function", " ", "in", " ", "the", " ", 
    StyleBox["CasimirRFM",
     FontWeight->"Bold"], 
    StyleBox[" ",
     FontWeight->"Bold"], 
    RowBox[{"package", ".", "\n", "We"}], " ", "will", " ", "use", " ", "the",
     " ", "Riemann"}], "-", 
   RowBox[{"flat", " ", "manifold", " ", 
    FormBox[
     RowBox[{
      SuperscriptBox["T", "7"], "/", 
      SubscriptBox["\[DoubleStruckCapitalZ]", "8"]}],
     TraditionalForm], " ", "as", " ", "an", " ", "example"}]}], ",", 
  RowBox[{"with", " ", 
   SubscriptBox["\[DoubleStruckCapitalZ]", "8"], " ", "generated", " ", "by", 
   " ", "the", " ", "action", "  ", Cell[TextData[Cell[BoxData[
    FormBox[
     RowBox[{
      OverscriptBox["z", "->"], "->", 
      RowBox[{
       RowBox[{
        SubscriptBox["D", "g"], 
        OverscriptBox["z", "->"]}], "+", 
       SubscriptBox[
        OverscriptBox["b", "->"], "g"]}]}], TraditionalForm]],ExpressionUUID->
    "a69b006b-ce4a-4a6e-bc34-789bb902cfc7"]],ExpressionUUID->
    "39c56ec0-34e2-4e5d-be66-5ab4cec83e5b"], "  ", "with"}]}], "\n", 
 RowBox[{"      ", 
  RowBox[{
   RowBox[{Cell[TextData[{
     Cell[BoxData[
      FormBox[
       SubscriptBox["D", "g"], TraditionalForm]],ExpressionUUID->
      "44c7f18b-dc7a-4470-812d-0a57a650cb87"],
     "\[VeryThinSpace]"
    }],ExpressionUUID->"082ef932-3308-47da-a338-28095ba6eeff"], "=", 
    RowBox[{"(", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1"}
      }], ")"}]}], "  ", ",", "  ", 
   RowBox[{
    SubscriptBox[
     OverscriptBox["b", "->"], "g"], "=", 
    TagBox[
     RowBox[{"(", "\[NoBreak]", 
      TagBox[GridBox[{
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {"0"},
         {
          FractionBox["1", "8"]}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.5599999999999999]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}],
       Column], "\[NoBreak]", ")"}],
     Function[BoxForm`e$, 
      MatrixForm[BoxForm`e$]]]}]}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
  "and", " ", "consider", " ", "the", " ", "spectrum", " ", "of", " ", "M"}], 
  "-", 
  RowBox[{"theory", " ", 
   RowBox[{"(", 
    RowBox[{"G", ",", 
     SubscriptBox["C", "3"], ",", 
     SubsuperscriptBox["\[Chi]", "a", "\[Mu]"]}], ")"}], " ", "and", " ", 
   "Type", " ", "IIB", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"G", ",", 
      SubscriptBox["B", "2"], ",", "\[Phi]", ",", 
      SubscriptBox["C", "0"], ",", 
      SubscriptBox["C", "2"], ",", 
      SubsuperscriptBox["C", "4", "+"], ",", 
      SubsuperscriptBox["\[Lambda]", "a", 
       RowBox[{"(", "1", ")"}]], ",", 
      SubsuperscriptBox["\[Lambda]", "a", 
       RowBox[{"(", "2", ")"}]], ",", 
      SubsuperscriptBox["\[Chi]", "a", 
       RowBox[{"\[Mu]", 
        RowBox[{"(", "1", ")"}]}]], ",", 
      SubsuperscriptBox["\[Chi]", "a", 
       RowBox[{"\[Mu]", 
        RowBox[{"(", "2", ")"}]}]]}], ")"}], ".", "\[LineSeparator]", "For"}],
    " ", "concreteness", " ", "we", " ", "will", " ", "choose", " ", "the", " ",
    "spin", " ", "lift", " ", "of", " ", 
   SubscriptBox["D", "g"], " ", "with", " ", "the", " ", "negative", " ", 
   "sign", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"i", ".", "e", ".", " ", 
       SubscriptBox["\[Sigma]", "g"]}], "=", 
      FractionBox["1", "2"]}], ")"}], "."}]}]}]}], "Text",
 Editable->False,
 CellChangeTimes->{{3.993905344868638*^9, 3.99390545895678*^9}, {
   3.993905489388126*^9, 3.993905887508006*^9}, {3.993905924906062*^9, 
   3.993905958486124*^9}, {3.9939059967441883`*^9, 3.993906010913286*^9}, {
   3.994132360956431*^9, 3.994132375063786*^9}, {3.9941324426550293`*^9, 
   3.994132452818111*^9}, 3.99423250532373*^9, {3.994232537156653*^9, 
   3.994232594603126*^9}},
 Background->None,ExpressionUUID->"c79db55c-7318-4941-83e8-24558b46e3d0"],

Cell[BoxData[
 RowBox[{"<<", "CasimirRFM`"}]], "Input",
 CellChangeTimes->{{3.993030201952932*^9, 3.993030204345168*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"91248551-cfff-4a6e-bae1-6bc54c0d406c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gens", "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"(", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        }], ")"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
        FractionBox["1", "8"]}], "}"}], ",", 
      FractionBox["1", "2"]}], "}"}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.99390836086414*^9, 3.9939083687925158`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"672a1422-6366-4a8c-a8db-1242918b97c6"],

Cell[CellGroupData[{

Cell["RFM Group functions", "Section",
 CellChangeTimes->{{3.993035362633552*^9, 3.993035368781014*^9}, {
  3.994232917285183*^9, 3.994232919349751*^9}, {3.994233061284218*^9, 
  3.9942330616179256`*^9}},ExpressionUUID->"a1a3e462-8310-4269-814e-\
ba3df2f41e41"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"?", "DefGenerator"}]], "Input",
 CellChangeTimes->{{3.993030254063669*^9, 3.9930303189146967`*^9}, {
  3.9930303514939127`*^9, 3.993030355924947*^9}, {3.993031218201877*^9, 
  3.993031223910385*^9}, {3.9939060294780703`*^9, 3.993906030049992*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[3]:=",ExpressionUUID->"f8f83d6c-8559-4a63-9c61-7b4fa7e8f7eb"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"DefGenerator[\\!\\(M\\),\\!\\(\[Sigma]g\\)] defines \
the generator g = \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"\\\\\\\\!\\\
\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(D\\\\\\\\), \
\\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"\\\\\\\\!\\\
\\\\\\(\\\\\\\\*SubscriptBox[OverscriptBox[\\\\\\\\(b\\\\\\\\), \\\\\\\\(\
\[RightArrow]\\\\\\\\)], \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \
\\\",\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(\
\[Sigma]\\\\\\\\), \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\"}], \
\\\"}\\\"}]\\) from matrix \\!\\( M = \\*TagBox[RowBox[{\\\"(\\\", \\\"\
\[NoBreak]\\\", \
GridBox[{{\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(D\\\\\\\
\\), \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[OverscriptBox[\\\\\\\\(b\\\
\\\\\\), \\\\\\\\(\[RightArrow]\\\\\\\\)], \
\\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\"}, {\\\"0\\\", \\\"1\\\"}}, \
Rule[RowSpacings, 1], Rule[ColumnSpacings, 1], Rule[RowAlignments, Baseline], \
Rule[ColumnAlignments, Center]], \\\"\[NoBreak]\\\", \\\")\\\"}], \
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\\) and spin lift specified by \
\\!\\(\\*SuperscriptBox[\\(e\\), \\(2  \[Pi]\[ImaginaryI] \\*SubscriptBox[\\(\
\[Sigma]\\), \\(g\\)]\\)]\\) = \[PlusMinus]1 (\\!\\(\\*SubscriptBox[\\(\
\[Sigma]\\), \\(g\\)]\\) = 0 by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"DefGenerator", "[", 
                    RowBox[{"CasimirRFM`Private`M_", ",", 
                    RowBox[{"CasimirRFM`Private`lift_", ":", "0"}]}], "]"}], 
                    ":=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`M", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], ",", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}]}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"CasimirRFM`Private`M", "\[LeftDoubleBracket]", 
                    RowBox[{
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], ",", 
                    RowBox[{"-", "1"}]}], "\[RightDoubleBracket]"}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    "CasimirRFM`Private`lift", "]"}]}], "}"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`DefGenerator\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"DefGenerator[\\!\\(M\\),\\!\\(\[Sigma]g\\)] defines \
the generator g = \\!\\(\\*RowBox[{\\\"{\\\", RowBox[{\\\"\\\\\\\"\\\\\\\\!\\\
\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(D\\\\\\\\), \
\\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \\\",\\\", \\\"\\\\\\\"\\\\\\\\!\\\
\\\\\\(\\\\\\\\*SubscriptBox[OverscriptBox[\\\\\\\\(b\\\\\\\\), \\\\\\\\(\
\[RightArrow]\\\\\\\\)], \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \
\\\",\\\", \\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(\
\[Sigma]\\\\\\\\), \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\"}], \
\\\"}\\\"}]\\) from matrix \\!\\( M = \\*TagBox[RowBox[{\\\"(\\\", \\\"\
\[NoBreak]\\\", \
GridBox[{{\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[\\\\\\\\(D\\\\\\\
\\), \\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\", \
\\\"\\\\\\\"\\\\\\\\!\\\\\\\\(\\\\\\\\*SubscriptBox[OverscriptBox[\\\\\\\\(b\\\
\\\\\\), \\\\\\\\(\[RightArrow]\\\\\\\\)], \
\\\\\\\\(g\\\\\\\\)]\\\\\\\\)\\\\\\\"\\\"}, {\\\"0\\\", \\\"1\\\"}}, \
Rule[RowSpacings, 1], Rule[ColumnSpacings, 1], Rule[RowAlignments, Baseline], \
Rule[ColumnAlignments, Center]], \\\"\[NoBreak]\\\", \\\")\\\"}], \
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\\) and spin lift specified by \
\\!\\(\\*SuperscriptBox[\\(e\\), \\(2  \[Pi]\[ImaginaryI] \\*SubscriptBox[\\(\
\[Sigma]\\), \\(g\\)]\\)]\\) = \[PlusMinus]1 (\\!\\(\\*SubscriptBox[\\(\
\[Sigma]\\), \\(g\\)]\\) = 0 by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "DefGenerator[\!\(M\),\!\(\[Sigma]g\)] defines the generator g = \
\!\(\*RowBox[{\"{\", RowBox[{\"\\\"\\\\!\\\\(\\\\*SubscriptBox[\\\\(D\\\\), \
\\\\(g\\\\)]\\\\)\\\"\", \",\", \
\"\\\"\\\\!\\\\(\\\\*SubscriptBox[OverscriptBox[\\\\(b\\\\), \\\\(\
\[RightArrow]\\\\)], \\\\(g\\\\)]\\\\)\\\"\", \",\", \
\"\\\"\\\\!\\\\(\\\\*SubscriptBox[\\\\(\[Sigma]\\\\), \
\\\\(g\\\\)]\\\\)\\\"\"}], \"}\"}]\) from matrix \!\( M = \
\*TagBox[RowBox[{\"(\", \"\[NoBreak]\", \
GridBox[{{\"\\\"\\\\!\\\\(\\\\*SubscriptBox[\\\\(D\\\\), \
\\\\(g\\\\)]\\\\)\\\"\", \
\"\\\"\\\\!\\\\(\\\\*SubscriptBox[OverscriptBox[\\\\(b\\\\), \\\\(\
\[RightArrow]\\\\)], \\\\(g\\\\)]\\\\)\\\"\"}, {\"0\", \"1\"}}, \
Rule[RowSpacings, 1], Rule[ColumnSpacings, 1], Rule[RowAlignments, Baseline], \
Rule[ColumnAlignments, Center]], \"\[NoBreak]\", \")\"}], \
Function[BoxForm`e$, MatrixForm[BoxForm`e$]]]\) and spin lift specified by \!\
\(\*SuperscriptBox[\(e\), \(2  \[Pi]\[ImaginaryI] \
\*SubscriptBox[\(\[Sigma]\), \(g\)]\)]\) = \[PlusMinus]1 (\!\(\*SubscriptBox[\
\(\[Sigma]\), \(g\)]\) = 0 by default).", "Documentation" -> None, 
    "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`DefGenerator, {CasimirRFM`DefGenerator[
         Pattern[CasimirRFM`Private`M, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`lift, 
           Blank[]], 0]] :> {
         Part[CasimirRFM`Private`M, 
          Span[1, -2], 
          Span[1, -2]], 
         Part[CasimirRFM`Private`M, 
          Span[1, -2], -1], 
         (Mod[#, 1]& )[CasimirRFM`Private`lift]}}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`DefGenerator"|>, False]]], "Output",
 CellChangeTimes->{
  3.993030258529152*^9, {3.993030296839745*^9, 3.993030319776765*^9}, 
   3.9930303566848288`*^9, 3.993030494984091*^9, 3.993031131443184*^9, {
   3.99303121439688*^9, 3.9930312242079363`*^9}, 3.99303508168828*^9, 
   3.9930939227537746`*^9, 3.993093990217312*^9, 3.993097083681467*^9, 
   3.9932826736920652`*^9, 3.99373002575185*^9, 3.993874187282607*^9, {
   3.993906031380662*^9, 3.993906042661175*^9}, 3.994165960468553*^9, 
   3.994230617377092*^9, 3.9942306769910603`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2249dc6a-7f9e-41c9-8a73-5391b9615531"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"DefGenerator", "[", 
   RowBox[{
    RowBox[{"(", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1", 
        RowBox[{"1", "/", "8"}]},
       {"0", "0", "0", "0", "0", "0", "0", "1"}
      }], ")"}], ",", 
    FractionBox["1", "2"]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.993908242748933*^9, 3.9939082884331493`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"57e7cf8b-606e-43ee-8711-3279c6593ac8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {
         FractionBox["1", "8"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    FractionBox["1", "2"],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993906044019621*^9, {3.9939082557832603`*^9, 3.993908288661989*^9}, 
   3.994165960479451*^9, 3.9942306173850107`*^9, 3.994230677000558*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"2700be4e-d400-4cf8-b99b-3ec85e2b82de"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "ActsFreelyQ"}], "\[IndentingNewLine]", 
 RowBox[{"ActsFreelyQ", "[", 
  RowBox[{"GetGroup", "[", "gens", "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.993031241014617*^9, 3.993031261551902*^9}, {
  3.99303141147875*^9, 3.9930314121991*^9}, {3.994232365432369*^9, 
  3.994232378030311*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[113]:=",ExpressionUUID->"09742375-c501-4d60-8440-8f98fa312c6f"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ActsFreelyQ[\[CapitalGamma]] returns \
\\!\\(\\*StyleBox[\\\"True\\\",\\nFontWeight->\\\"Bold\\\"]\\) if every \
non-identity element of \[CapitalGamma] acts freely on \
\\!\\(\\*SuperscriptBox[\\(T\\), \\(k\\)]\\) coordinates z, checking whether \
g\[CenterDot]z=z has non-trivial solutions.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "ActsFreelyQ", "[", "CasimirRFM`Private`group_", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"First", "[", "CasimirRFM`Private`group", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}]}], ",", "CasimirRFM`Private`zvec", ",", 
                    "CasimirRFM`Private`znew"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`zvec", "=", 
                    RowBox[{"Array", "[", 
                    
                    RowBox[{"CasimirRFM`Private`z", ",", 
                    "CasimirRFM`Private`k"}], "]"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`j", "=", "1"}], ",", 
                    RowBox[{"CasimirRFM`Private`j", "\[LessEqual]", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", 
                    "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`j", "++"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`znew", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"ElementAction", "[", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`j", 
                    "\[RightDoubleBracket]"}], "]"}], "[", 
                    "CasimirRFM`Private`zvec", "]"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`j", 
                    "\[RightDoubleBracket]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[NotEqual]", 
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}]}], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", 
                    RowBox[{"Quiet", "[", 
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`znew", "\[Equal]", 
                    "CasimirRFM`Private`zvec"}], ",", 
                    "CasimirRFM`Private`zvec", ",", 
                    TemplateBox[{}, "Reals"]}], "]"}], "]"}], "]"}], ">", 
                    "0"}], ",", 
                    RowBox[{"Return", "[", "False", "]"}]}], "]"}]}], "]"}], 
                    ";"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", "True", "]"}], ";"}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`ActsFreelyQ\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ActsFreelyQ[\[CapitalGamma]] returns \
\\!\\(\\*StyleBox[\\\"True\\\",\\nFontWeight->\\\"Bold\\\"]\\) if every \
non-identity element of \[CapitalGamma] acts freely on \
\\!\\(\\*SuperscriptBox[\\(T\\), \\(k\\)]\\) coordinates z, checking whether \
g\[CenterDot]z=z has non-trivial solutions.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "ActsFreelyQ[\[CapitalGamma]] returns \!\(\*StyleBox[\"True\",\n\
FontWeight->\"Bold\"]\) if every non-identity element of \[CapitalGamma] acts \
freely on \!\(\*SuperscriptBox[\(T\), \(k\)]\) coordinates z, checking \
whether g\[CenterDot]z=z has non-trivial solutions.", "Documentation" -> None,
     "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`ActsFreelyQ, {CasimirRFM`ActsFreelyQ[
         Pattern[CasimirRFM`Private`group, 
          Blank[]]] :> Module[{CasimirRFM`Private`k = Length[
            Part[
             First[CasimirRFM`Private`group], 1]], CasimirRFM`Private`zvec, 
          CasimirRFM`Private`znew}, 
         CasimirRFM`Private`zvec = 
          Array[CasimirRFM`Private`z, CasimirRFM`Private`k]; 
         For[CasimirRFM`Private`j = 1, CasimirRFM`Private`j <= 
           Length[CasimirRFM`Private`group], 
           Increment[CasimirRFM`Private`j], 
           CasimirRFM`Private`znew = (Mod[#, 1]& )[
              CasimirRFM`ElementAction[
               Part[CasimirRFM`Private`group, CasimirRFM`Private`j]][
              CasimirRFM`Private`zvec]]; If[Part[
               Part[CasimirRFM`Private`group, CasimirRFM`Private`j], 1] != 
             IdentityMatrix[CasimirRFM`Private`k], 
             If[Length[
                Quiet[
                 Solve[
                 CasimirRFM`Private`znew == CasimirRFM`Private`zvec, 
                  CasimirRFM`Private`zvec, Reals]]] > 0, 
              Return[False]]]; Null]; Return[True]; Null]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`ActsFreelyQ"|>, False]]], "Output",
 CellChangeTimes->{{3.993031255040967*^9, 3.993031262030404*^9}, 
   3.993031412735551*^9, 3.993031564755663*^9, 3.993093922798861*^9, 
   3.9930939902725077`*^9, 3.993097083866415*^9, 3.993282673740069*^9, 
   3.9937300258032618`*^9, 3.993874187497802*^9, 3.9939060844451113`*^9, 
   3.994165960534071*^9, 3.9942306174166813`*^9, 3.99423067703194*^9, 
   3.994232378393208*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"844fcdd0-13a5-426d-91ec-2b0be2fe1775"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{{3.993031255040967*^9, 3.993031262030404*^9}, 
   3.993031412735551*^9, 3.993031564755663*^9, 3.993093922798861*^9, 
   3.9930939902725077`*^9, 3.993097083866415*^9, 3.993282673740069*^9, 
   3.9937300258032618`*^9, 3.993874187497802*^9, 3.9939060844451113`*^9, 
   3.994165960534071*^9, 3.9942306174166813`*^9, 3.99423067703194*^9, 
   3.994232378545532*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"eeea0119-696b-4f30-8d29-7c3dde64fea0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "ElementAction"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zvec", "=", 
   RowBox[{"Array", "[", 
    RowBox[{"z", ",", 
     RowBox[{"Length", "[", 
      RowBox[{
       RowBox[{"First", "[", "gens", "]"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ElementAction", "[", 
   RowBox[{"First", "[", "gens", "]"}], "]"}], "[", "zvec", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ElementAction", "[", 
   RowBox[{"First", "[", "gens", "]"}], "]"}], "@", "zvec"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
  3.993906124006271*^9, 3.993906157224958*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[7]:=",ExpressionUUID->"35d20a06-d3cc-4e4f-bf8e-f4f5cbfd4d97"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ElementAction[g][z] acts with element g on the \
vector z.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  
                  StyleBox["\<\" SubValue Definitions\"\>", 
                   "InformationRowLabel",
                   StripOnInput->False],
                  "\"SubValues\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "SubValues", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{
                    "ElementAction", "[", "CasimirRFM`Private`g_", "]"}], "[",
                     "CasimirRFM`Private`z_", "]"}], ":=", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{
                    "CasimirRFM`Private`g", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", "CasimirRFM`Private`z"}], 
                    "+", 
                    
                    RowBox[{
                    "CasimirRFM`Private`g", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`ElementAction\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ElementAction[g][z] acts with element g on the \
vector z.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "ElementAction[g][z] acts with element g on the vector z.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> None, "SubValues" -> 
    Information`InformationValueForm[
     SubValues, CasimirRFM`ElementAction, {CasimirRFM`ElementAction[
         Pattern[CasimirRFM`Private`g, 
          Blank[]]][
         Pattern[CasimirRFM`Private`z, 
          Blank[]]] :> Dot[
          Part[CasimirRFM`Private`g, 1], CasimirRFM`Private`z] + 
        Part[CasimirRFM`Private`g, 2]}], "DefaultValues" -> None, "NValues" -> 
    None, "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, 
    "FullName" -> "CasimirRFM`ElementAction"|>, False]]], "Output",
 CellChangeTimes->{{3.993031625339385*^9, 3.993031638221529*^9}, 
   3.9930939228858356`*^9, 3.993093990350377*^9, 3.993097083951541*^9, 
   3.9932826738370237`*^9, 3.9937300258987293`*^9, 3.993874187602868*^9, 
   3.993906085417872*^9, {3.993906132971127*^9, 3.99390615845965*^9}, 
   3.994165961142394*^9, 3.994230617533996*^9, 3.9942306771180687`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"9a3941c9-ab03-4e87-ba9c-fea812704ea4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"z", "[", "2", "]"}]}], ",", 
   RowBox[{"z", "[", "1", "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"z", "[", "6", "]"}]}], ",", 
   RowBox[{"z", "[", "3", "]"}], ",", 
   RowBox[{"z", "[", "4", "]"}], ",", 
   RowBox[{"z", "[", "5", "]"}], ",", 
   RowBox[{
    FractionBox["1", "8"], "+", 
    RowBox[{"z", "[", "7", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.993031625339385*^9, 3.993031638221529*^9}, 
   3.9930939228858356`*^9, 3.993093990350377*^9, 3.993097083951541*^9, 
   3.9932826738370237`*^9, 3.9937300258987293`*^9, 3.993874187602868*^9, 
   3.993906085417872*^9, {3.993906132971127*^9, 3.99390615845965*^9}, 
   3.994165961142394*^9, 3.994230617533996*^9, 3.994230677119071*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"6ddc23e7-c169-4c9f-9123-7974d5082243"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"z", "[", "2", "]"}]}], ",", 
   RowBox[{"z", "[", "1", "]"}], ",", 
   RowBox[{"-", 
    RowBox[{"z", "[", "6", "]"}]}], ",", 
   RowBox[{"z", "[", "3", "]"}], ",", 
   RowBox[{"z", "[", "4", "]"}], ",", 
   RowBox[{"z", "[", "5", "]"}], ",", 
   RowBox[{
    FractionBox["1", "8"], "+", 
    RowBox[{"z", "[", "7", "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.993031625339385*^9, 3.993031638221529*^9}, 
   3.9930939228858356`*^9, 3.993093990350377*^9, 3.993097083951541*^9, 
   3.9932826738370237`*^9, 3.9937300258987293`*^9, 3.993874187602868*^9, 
   3.993906085417872*^9, {3.993906132971127*^9, 3.99390615845965*^9}, 
   3.994165961142394*^9, 3.994230617533996*^9, 3.994230677119618*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"2f1cb0ef-837e-4850-bb89-19053fffe1b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "ComposeElements"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{
    RowBox[{
     RowBox[{"ComposeElements", "[", 
      RowBox[{"#", ",", "#"}], "]"}], "&"}], "@", 
    RowBox[{"First", "[", "gens", "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
  3.99303172966022*^9, 3.993031776732967*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[11]:=",ExpressionUUID->"db056284-eacb-4205-8523-6f6fa810cda5"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ComposeElements[\\!\\(\\*SubscriptBox[\\(g\\), \\(1\
\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\)] composes the elements \\!\
\\(\\*SubscriptBox[\\(g\\), \\(1, 2\\)]\\) = {\\!\\(\\*SubscriptBox[\\(D\\), \
SubscriptBox[\\(g\\), \\(1, 2\\)]]\\), \
\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightArrow]\\)]\
\\)\\), SubscriptBox[\\(g\\), \\(1, 2\\)]]\\), \\!\\(\\*SubscriptBox[\\(\
\[Sigma]\\), SubscriptBox[\\(g\\), \\(1, 2\\)]]\\)} as \\!\\(\\*SubscriptBox[\
\\(g\\), \\(1\\)]\\)\[SmallCircle]\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\) \
= {\\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(1\\)]]\\)\
\[CenterDot]\\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) \
, \\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(1\\)]]\\)\
\[CenterDot]\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightArrow]\\)]\\)\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) + \
\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightArrow]\\)]\
\\)\\), SubscriptBox[\\(g\\), \\(1\\)]] mod \\!\\(\\*SuperscriptBox[\\(\
\[DoubleStruckCapitalZ]\\), \\(k\\)]\\)\\), \\!\\(\\*SubscriptBox[\\(\[Sigma]\
\\), SubscriptBox[\\(g\\), \\(1\\)]]\\) + \
\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) mod \
\[DoubleStruckCapitalZ]}.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"ComposeElements", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`g1_", ",", "CasimirRFM`Private`g2_"}],
                     "]"}], ":=", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g1", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], ".", 
                    
                    RowBox[{"CasimirRFM`Private`g2", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}]}], ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g1", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}], "+", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g1", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], ".", 
                    
                    RowBox[{"CasimirRFM`Private`g2", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}]}]}], ",", "1"}], "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g1", "\[LeftDoubleBracket]", 
                    "3", "\[RightDoubleBracket]"}], "+", 
                    
                    RowBox[{"CasimirRFM`Private`g2", "\[LeftDoubleBracket]", 
                    "3", "\[RightDoubleBracket]"}]}], "]"}]}], "}"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`ComposeElements\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ComposeElements[\\!\\(\\*SubscriptBox[\\(g\\), \\(1\
\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\)] composes the elements \\!\
\\(\\*SubscriptBox[\\(g\\), \\(1, 2\\)]\\) = {\\!\\(\\*SubscriptBox[\\(D\\), \
SubscriptBox[\\(g\\), \\(1, 2\\)]]\\), \
\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightArrow]\\)]\
\\)\\), SubscriptBox[\\(g\\), \\(1, 2\\)]]\\), \\!\\(\\*SubscriptBox[\\(\
\[Sigma]\\), SubscriptBox[\\(g\\), \\(1, 2\\)]]\\)} as \\!\\(\\*SubscriptBox[\
\\(g\\), \\(1\\)]\\)\[SmallCircle]\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\) \
= {\\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(1\\)]]\\)\
\[CenterDot]\\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) \
, \\!\\(\\*SubscriptBox[\\(D\\), SubscriptBox[\\(g\\), \\(1\\)]]\\)\
\[CenterDot]\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\
\[RightArrow]\\)]\\)\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) + \
\\!\\(\\*SubscriptBox[\\(\\!\\(\\*OverscriptBox[\\(b\\), \\(\[RightArrow]\\)]\
\\)\\), SubscriptBox[\\(g\\), \\(1\\)]] mod \\!\\(\\*SuperscriptBox[\\(\
\[DoubleStruckCapitalZ]\\), \\(k\\)]\\)\\), \\!\\(\\*SubscriptBox[\\(\[Sigma]\
\\), SubscriptBox[\\(g\\), \\(1\\)]]\\) + \
\\!\\(\\*SubscriptBox[\\(\[Sigma]\\), SubscriptBox[\\(g\\), \\(2\\)]]\\) mod \
\[DoubleStruckCapitalZ]}.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "ComposeElements[\!\(\*SubscriptBox[\(g\), \
\(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\)] composes the elements \
\!\(\*SubscriptBox[\(g\), \(1, 2\)]\) = {\!\(\*SubscriptBox[\(D\), \
SubscriptBox[\(g\), \(1, 2\)]]\), \
\!\(\*SubscriptBox[\(\!\(\*OverscriptBox[\(b\), \(\[RightArrow]\)]\)\), \
SubscriptBox[\(g\), \(1, 2\)]]\), \!\(\*SubscriptBox[\(\[Sigma]\), \
SubscriptBox[\(g\), \(1, 2\)]]\)} as \!\(\*SubscriptBox[\(g\), \(1\)]\)\
\[SmallCircle]\!\(\*SubscriptBox[\(g\), \(2\)]\) = {\!\(\*SubscriptBox[\(D\), \
SubscriptBox[\(g\), \(1\)]]\)\[CenterDot]\!\(\*SubscriptBox[\(D\), \
SubscriptBox[\(g\), \(2\)]]\) , \!\(\*SubscriptBox[\(D\), SubscriptBox[\(g\), \
\(1\)]]\)\[CenterDot]\!\(\*SubscriptBox[\(\!\(\*OverscriptBox[\(b\), \(\
\[RightArrow]\)]\)\), SubscriptBox[\(g\), \(2\)]]\) + \!\(\*SubscriptBox[\(\!\
\(\*OverscriptBox[\(b\), \(\[RightArrow]\)]\)\), SubscriptBox[\(g\), \(1\)]] \
mod \!\(\*SuperscriptBox[\(\[DoubleStruckCapitalZ]\), \(k\)]\)\), \
\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(g\), \(1\)]]\) + \
\!\(\*SubscriptBox[\(\[Sigma]\), SubscriptBox[\(g\), \(2\)]]\) mod \
\[DoubleStruckCapitalZ]}.", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`ComposeElements, {CasimirRFM`ComposeElements[
         Pattern[CasimirRFM`Private`g1, 
          Blank[]], 
         Pattern[CasimirRFM`Private`g2, 
          Blank[]]] :> {
         Dot[
          Part[CasimirRFM`Private`g1, 1], 
          Part[CasimirRFM`Private`g2, 1]], 
         Mod[Part[CasimirRFM`Private`g1, 2] + Dot[
            Part[CasimirRFM`Private`g1, 1], 
            Part[CasimirRFM`Private`g2, 2]], 1], 
         (Mod[#, 1]& )[
         Part[CasimirRFM`Private`g1, 3] + Part[CasimirRFM`Private`g2, 3]]}}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`ComposeElements"|>, False]]], "Output",
 CellChangeTimes->{{3.99303175913374*^9, 3.993031777277925*^9}, 
   3.993093922914834*^9, 3.993093990379915*^9, 3.993097083980159*^9, 
   3.993282673864889*^9, 3.9937300259295053`*^9, 3.993874187632924*^9, 
   3.993906168021154*^9, 3.993906362237783*^9, 3.993906469336396*^9, 
   3.9939065206573277`*^9, 3.9941659611991987`*^9, 3.99423061756411*^9, 
   3.994230677149769*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"6ca5afd7-e401-4585-8cfc-33e7de67e63d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {
         FractionBox["1", "4"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox["0",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.99303175913374*^9, 3.993031777277925*^9}, 
   3.993093922914834*^9, 3.993093990379915*^9, 3.993097083980159*^9, 
   3.993282673864889*^9, 3.9937300259295053`*^9, 3.993874187632924*^9, 
   3.993906168021154*^9, 3.993906362237783*^9, 3.993906469336396*^9, 
   3.9939065206573277`*^9, 3.9941659611991987`*^9, 3.99423061756411*^9, 
   3.9942306771513863`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"4e7bf768-daaa-4acc-8f73-48601720d5bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "ElementOrder"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ElementOrder", "[", "#", "]"}], "&"}], "/@", "gens"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
  3.993031805971389*^9, 3.993031812510954*^9}, {3.993906568413539*^9, 
  3.993906571453985*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[13]:=",ExpressionUUID->"6cc7077c-128b-4533-ae2e-090fcd8d7464"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ElementOrder[g] returns the order k of the element \
g such that \\!\\(\\*SuperscriptBox[\\(g\\), \\(k\\)]\\) = \
\[DoubleStruckOne]. It takes g as an affine torus isometry, not taking into \
account the spin lift (which might therefore be omitted).\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "ElementOrder", "[", "CasimirRFM`Private`g_List", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`id", ",", 
                    "CasimirRFM`Private`el", ",", "CasimirRFM`Private`res", 
                    ",", "CasimirRFM`Private`k", ",", 
                    RowBox[{"CasimirRFM`Private`count", "=", "1"}], ",", 
                    RowBox[{"CasimirRFM`Private`maxCount", "=", 
                    SuperscriptBox["10", "4"]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`el", "=", 
                    "CasimirRFM`Private`g"}], ";"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}]}], "}"}]}], "]"}], ",", 
                    RowBox[{"CasimirRFM`Private`el", "=", 
                    RowBox[{"Append", "[", 
                    RowBox[{"CasimirRFM`Private`g", ",", "0"}], "]"}]}], ",", 
                    
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"ElementOrder", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], 
                    ";"}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", 
                    RowBox[{"First", "[", "CasimirRFM`Private`g", "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`id", "=", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}]}], 
                    "}"}]}], ";", 
                    
                    RowBox[{"CasimirRFM`Private`res", "=", 
                    "CasimirRFM`Private`el"}], ";", 
                    RowBox[{"While", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`res", "\[LeftDoubleBracket]", 
                    
                    RowBox[{"1", ";;", "2"}], "\[RightDoubleBracket]"}], 
                    "===", "CasimirRFM`Private`id"}]}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`count", ">", 
                    "CasimirRFM`Private`maxCount"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"ElementOrder", "::", "iter"}], "MessageName"], 
                    ",", "CasimirRFM`Private`maxCount"}], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`res", "=", 
                    RowBox[{"ComposeElements", "[", 
                    
                    RowBox[{"CasimirRFM`Private`el", ",", 
                    "CasimirRFM`Private`res"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`count", "++"}]}]}], "]"}], 
                    ";", 
                    
                    RowBox[{"Return", "[", "CasimirRFM`Private`count", 
                    "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`ElementOrder\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ElementOrder[g] returns the order k of the element \
g such that \\!\\(\\*SuperscriptBox[\\(g\\), \\(k\\)]\\) = \
\[DoubleStruckOne]. It takes g as an affine torus isometry, not taking into \
account the spin lift (which might therefore be omitted).\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "ElementOrder[g] returns the order k of the element g such that \
\!\(\*SuperscriptBox[\(g\), \(k\)]\) = \[DoubleStruckOne]. It takes g as an \
affine torus isometry, not taking into account the spin lift (which might \
therefore be omitted).", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`ElementOrder, {CasimirRFM`ElementOrder[
         Pattern[CasimirRFM`Private`g, 
          Blank[List]]] :> 
       Module[{CasimirRFM`Private`id, CasimirRFM`Private`el, 
          CasimirRFM`Private`res, CasimirRFM`Private`k, 
          CasimirRFM`Private`count = 1, CasimirRFM`Private`maxCount = 10^4}, 
         If[
           MatchQ[CasimirRFM`Private`g, {
             PatternTest[
              Blank[], MatrixQ], 
             PatternTest[
              Blank[], VectorQ], 
             PatternTest[
              Blank[], NumericQ]}], 
           CasimirRFM`Private`el = CasimirRFM`Private`g; Null, If[
             MatchQ[CasimirRFM`Private`g, {
               PatternTest[
                Blank[], MatrixQ], 
               PatternTest[
                Blank[], VectorQ]}], CasimirRFM`Private`el = 
             Append[CasimirRFM`Private`g, 0], Message[
               MessageName[CasimirRFM`ElementOrder, "arg"]]; Return[$Failed]]; 
           Null]; CasimirRFM`Private`k = Length[
            First[CasimirRFM`Private`g]]; CasimirRFM`Private`id = {
            IdentityMatrix[CasimirRFM`Private`k], 
            ConstantArray[0, CasimirRFM`Private`k]}; 
         CasimirRFM`Private`res = CasimirRFM`Private`el; While[
           Not[Part[CasimirRFM`Private`res, 
              Span[1, 2]] === CasimirRFM`Private`id], 
           If[CasimirRFM`Private`count > CasimirRFM`Private`maxCount, 
             Message[
               MessageName[CasimirRFM`ElementOrder, "iter"], 
               CasimirRFM`Private`maxCount]; Return[$Failed]]; 
           CasimirRFM`Private`res = 
            CasimirRFM`ComposeElements[
             CasimirRFM`Private`el, CasimirRFM`Private`res]; 
           Increment[CasimirRFM`Private`count]]; 
         Return[CasimirRFM`Private`count]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`ElementOrder"|>, False]]], "Output",
 CellChangeTimes->{
  3.99303181303121*^9, 3.993093922944466*^9, 3.993093990409333*^9, 
   3.993097084008918*^9, 3.9932826738928843`*^9, 3.99373002596313*^9, 
   3.993874187663947*^9, 3.993874220140017*^9, {3.993906543261166*^9, 
   3.993906571760212*^9}, 3.994165961255855*^9, 3.994230617595415*^9, 
   3.9942306771817083`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"0625305c-5512-44cd-ab16-c204b17448cf"],

Cell[BoxData[
 RowBox[{"{", "8", "}"}]], "Output",
 CellChangeTimes->{
  3.99303181303121*^9, 3.993093922944466*^9, 3.993093990409333*^9, 
   3.993097084008918*^9, 3.9932826738928843`*^9, 3.99373002596313*^9, 
   3.993874187663947*^9, 3.993874220140017*^9, {3.993906543261166*^9, 
   3.993906571760212*^9}, 3.994165961255855*^9, 3.994230617595415*^9, 
   3.9942306771827097`*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"0e777ae5-df52-41a1-b6d0-505a962cbb68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetAllowedShifts"}], "\[IndentingNewLine]", 
 RowBox[{"GetAllowedShifts", "[", 
  RowBox[{
   RowBox[{"First", "[", "gens", "]"}], "[", 
   RowBox[{"[", "1", "]"}], "]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
  3.993031829509096*^9, 3.993031860684153*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[15]:=",ExpressionUUID->"19c78ab1-1666-4cd5-8839-02cd64dae6c9"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetAllowedShifts[\\!\\(Dg\\)] returns the shift \
vectors \\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \\(\[RightArrow]\\)], \
\\(g\\)]\\) satisfying \\!\\(\\*SubscriptBox[\\(D\\), \\(g\\)]\\)\[CenterDot]\
\\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \\(\[RightArrow]\\)], \
\\(g\\)]\\) = \\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \
\\(\[RightArrow]\\)], \\(g\\)] mod \
\\!\\(\\*SubscriptBox[\\(\[CapitalLambda]\\), \\(\[Perpendicular]\\)]\\)\\), \
i.e. leaving the space group fixed-point-free given the point group generator \
\\!\\(\\*SubscriptBox[\\(D\\), \\(g\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "GetAllowedShifts", "[", "CasimirRFM`Private`Dg_", "]"}], 
                    ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`bg", "=", 
                    RowBox[{"Array", "[", 
                    RowBox[{"CasimirRFM`Private`b", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`Dg", "]"}]}], 
                    "]"}]}], ",", "CasimirRFM`Private`b", ",", 
                    "CasimirRFM`Private`vars", ",", 
                    RowBox[{"CasimirRFM`Private`order", "=", 
                    RowBox[{"ElementOrder", "[", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`Dg", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`Dg", "]"}]}], 
                    "]"}], ",", "0"}], "}"}], "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`p", "=", "p"}], ",", 
                    "CasimirRFM`Private`subspace"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`subspace", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Array", "[", 
                    RowBox[{"CasimirRFM`Private`p", ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "]"}], ".", "#1"}], 
                    "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "/@", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Cases", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "_"}], "}"}]}], "]"}], "&"}], ")"}], 
                    "[", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"Eigensystem", "[", 
                    RowBox[{
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"Length", "[", "#1", "]"}], "]"}], "-", "#1"}], 
                    "]"}], "]"}], "]"}]}], "&"}], ")"}], "[", 
                    "CasimirRFM`Private`Dg", "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`bg", "=", 
                    RowBox[{"MapIndexed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "===", "0"}], ",", 
                    RowBox[{"CasimirRFM`Private`b", "[", 
                    
                    RowBox[{"#2", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "]"}], ",", "#1"}], "]"}], 
                    "&"}], ",", "CasimirRFM`Private`subspace"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`vars", "=", 
                    RowBox[{"Cases", "[", 
                    RowBox[{"CasimirRFM`Private`bg", ",", 
                    RowBox[{"CasimirRFM`Private`b", "[", "_", "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    "CasimirRFM`Private`bg", "CasimirRFM`Private`order"], 
                    "/.", "\[VeryThinSpace]", 
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`Dg", "]"}], 
                    "]"}], "-", "CasimirRFM`Private`Dg"}], ")"}], ".", 
                    "CasimirRFM`Private`bg"}], "\[Equal]", "0"}], ",", 
                    "CasimirRFM`Private`vars", ",", 
                    
                    RowBox[{"Modulus", "\[Rule]", 
                    "CasimirRFM`Private`order"}]}], "]"}]}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`p", "[", 
                    "CasimirRFM`Private`a_", "]"}], "\[RuleDelayed]", 
                    SubscriptBox[
                    "CasimirRFM`Private`p", "CasimirRFM`Private`a"]}]}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetAllowedShifts\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetAllowedShifts[\\!\\(Dg\\)] returns the shift \
vectors \\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \\(\[RightArrow]\\)], \
\\(g\\)]\\) satisfying \\!\\(\\*SubscriptBox[\\(D\\), \\(g\\)]\\)\[CenterDot]\
\\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \\(\[RightArrow]\\)], \
\\(g\\)]\\) = \\!\\(\\*SubscriptBox[OverscriptBox[\\(b\\), \
\\(\[RightArrow]\\)], \\(g\\)] mod \
\\!\\(\\*SubscriptBox[\\(\[CapitalLambda]\\), \\(\[Perpendicular]\\)]\\)\\), \
i.e. leaving the space group fixed-point-free given the point group generator \
\\!\\(\\*SubscriptBox[\\(D\\), \\(g\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetAllowedShifts[\!\(Dg\)] returns the shift vectors \
\!\(\*SubscriptBox[OverscriptBox[\(b\), \(\[RightArrow]\)], \(g\)]\) \
satisfying \!\(\*SubscriptBox[\(D\), \
\(g\)]\)\[CenterDot]\!\(\*SubscriptBox[OverscriptBox[\(b\), \
\(\[RightArrow]\)], \(g\)]\) = \!\(\*SubscriptBox[OverscriptBox[\(b\), \(\
\[RightArrow]\)], \(g\)] mod \!\(\*SubscriptBox[\(\[CapitalLambda]\), \(\
\[Perpendicular]\)]\)\), i.e. leaving the space group fixed-point-free given \
the point group generator \!\(\*SubscriptBox[\(D\), \(g\)]\).", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetAllowedShifts, {CasimirRFM`GetAllowedShifts[
         Pattern[CasimirRFM`Private`Dg, 
          Blank[]]] :> 
       Block[{CasimirRFM`Private`bg = Array[CasimirRFM`Private`b, 
            Length[CasimirRFM`Private`Dg]], CasimirRFM`Private`b, 
          CasimirRFM`Private`vars, CasimirRFM`Private`order = 
          CasimirRFM`ElementOrder[{CasimirRFM`Private`Dg, 
             ConstantArray[0, 
              Length[CasimirRFM`Private`Dg]], 0}], 
          CasimirRFM`Private`p = $CellContext`p, CasimirRFM`Private`subspace},
          CasimirRFM`Private`subspace = (Dot[
            Array[CasimirRFM`Private`p, 
             Length[#]], #]& )[
            (Map[Part[#, 2]& , 
             (Cases[#, {0, 
               Blank[]}]& )[
              Transpose[
               Eigensystem[IdentityMatrix[
                  Length[#]] - #]]]]& )[CasimirRFM`Private`Dg]]; 
         CasimirRFM`Private`bg = MapIndexed[If[# === 0, 
             CasimirRFM`Private`b[
              Part[#2, 1]], #]& , CasimirRFM`Private`subspace]; 
         CasimirRFM`Private`vars = Cases[CasimirRFM`Private`bg, 
            CasimirRFM`Private`b[
             Blank[]]]; ReplaceAll[
           ReplaceAll[CasimirRFM`Private`bg/CasimirRFM`Private`order, 
            Solve[Dot[IdentityMatrix[
                 Length[CasimirRFM`Private`Dg]] - CasimirRFM`Private`Dg, 
               CasimirRFM`Private`bg] == 0, CasimirRFM`Private`vars, Modulus -> 
             CasimirRFM`Private`order]], CasimirRFM`Private`p[
             Pattern[CasimirRFM`Private`a, 
              Blank[]]] :> 
           Subscript[CasimirRFM`Private`p, CasimirRFM`Private`a]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`GetAllowedShifts"|>, False]]], "Output",
 CellChangeTimes->{{3.993031844442378*^9, 3.993031862045232*^9}, 
   3.993035036736434*^9, 3.99309392297857*^9, 3.993093990441615*^9, 
   3.9930970840407887`*^9, 3.993282673923181*^9, 3.993730025997819*^9, 
   3.993874187697617*^9, 3.993906590294241*^9, 3.994165961311419*^9, 
   3.994230617627857*^9, 3.994230677215959*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"d6ae15f5-04f4-416e-b4d4-2b532f55ead1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SubscriptBox["p", "1"], "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     FractionBox[
      SubscriptBox["p", "1"], "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox[
      SubscriptBox["p", "1"], "8"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox[
      SubscriptBox["p", "1"], "8"]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.993031844442378*^9, 3.993031862045232*^9}, 
   3.993035036736434*^9, 3.99309392297857*^9, 3.993093990441615*^9, 
   3.9930970840407887`*^9, 3.993282673923181*^9, 3.993730025997819*^9, 
   3.993874187697617*^9, 3.993906590294241*^9, 3.994165961311419*^9, 
   3.994230617627857*^9, 3.994230677236936*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"36234c70-9835-4f68-91f6-173c684d8e05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetGroup"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{"\[CapitalGamma]", "=", 
    RowBox[{"GetGroup", "[", "gens", "]"}]}], ",", 
   RowBox[{"{", "2", "}"}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "The", " ", "generated", " ", "group", " ", "contains", " ", "eight", " ",
      "elements"}], ",", " ", 
    RowBox[{
    "with", " ", "the", " ", "identity", " ", "appearing", " ", "last"}]}], 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9930314803504343`*^9, 3.99303150370638*^9}, {
  3.994232730695887*^9, 3.994232756511989*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"06c6b84b-4c0d-4fc8-87eb-95c5eb656960"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetGroup[{\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...}] returns the \
finite group generated by {\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "GetGroup", "[", "CasimirRFM`Private`gens_List", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`G", ",", 
                    "CasimirRFM`Private`new", ",", "CasimirRFM`Private`group",
                     ",", 
                    RowBox[{"CasimirRFM`Private`maxIterations", "=", 
                    SuperscriptBox["10", "3"]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"CasimirRFM`Private`gens", ",", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], "&"}]}],
                     "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"GetGroup", "::", "arg"}], "MessageName"], "]"}], 
                    ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`G", "=", 
                    RowBox[{"DeleteDuplicates", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"Mod", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "1"}], "]"}], ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}]}], "}"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`gens"}], ",", "SameQ"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`group", "=", 
                    RowBox[{"FixedPointList", "[", 
                    RowBox[{
                    RowBox[{"Function", "[", 
                    RowBox[{"CasimirRFM`Private`h", ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`new", "=", 
                    RowBox[{"DeleteDuplicates", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"Outer", "[", 
                    
                    RowBox[{"ComposeElements", ",", "CasimirRFM`Private`gens",
                     ",", "CasimirRFM`Private`h", ",", "1"}], "]"}], ",", 
                    "1"}], "]"}], ",", "SameQ"}], "]"}]}], ";", 
                    RowBox[{"DeleteDuplicates", "[", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    
                    RowBox[{"CasimirRFM`Private`h", ",", 
                    "CasimirRFM`Private`new"}], "]"}], ",", "SameQ"}], 
                    "]"}]}]}], "]"}], ",", "CasimirRFM`Private`G", ",", 
                    "CasimirRFM`Private`maxIterations"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", 
                    RowBox[{"-", "1"}], "\[RightDoubleBracket]"}], "===", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", 
                    RowBox[{"-", "2"}], "\[RightDoubleBracket]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    RowBox[{
                    StyleBox[
                    RowBox[{"GetGroup", "::", "iter"}], "MessageName"], ",", 
                    "CasimirRFM`Private`maxIterations"}], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    
                    RowBox[{"Last", "[", "CasimirRFM`Private`group", 
                    "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetGroup\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetGroup[{\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...}] returns the \
finite group generated by {\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetGroup[{\!\(\*SubscriptBox[\(g\), \(1\)]\),\!\(\*SubscriptBox[\(g\), \
\(2\)]\),...}] returns the finite group generated by \
{\!\(\*SubscriptBox[\(g\), \(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\),...}.",
     "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetGroup, {CasimirRFM`GetGroup[
         Pattern[CasimirRFM`Private`gens, 
          Blank[List]]] :> 
       Module[{CasimirRFM`Private`G, CasimirRFM`Private`new, 
          CasimirRFM`Private`group, CasimirRFM`Private`maxIterations = 10^3}, 
         If[
           Not[
            AllTrue[CasimirRFM`Private`gens, MatchQ[#, {
               PatternTest[
                Blank[], MatrixQ], 
               PatternTest[
                Blank[], VectorQ], 
               PatternTest[
                Blank[], NumericQ]}]& ]], Message[
             MessageName[CasimirRFM`GetGroup, "arg"]]; Return[$Failed]]; 
         CasimirRFM`Private`G = DeleteDuplicates[
            Map[{
              Part[#, 1], 
              Mod[
               Part[#, 2], 1], 
              Part[#, 3]}& , CasimirRFM`Private`gens], SameQ]; 
         CasimirRFM`Private`group = FixedPointList[
            Function[
            CasimirRFM`Private`h, CasimirRFM`Private`new = DeleteDuplicates[
                Flatten[
                 Outer[
                 CasimirRFM`ComposeElements, CasimirRFM`Private`gens, 
                  CasimirRFM`Private`h, 1], 1], SameQ]; DeleteDuplicates[
               Join[CasimirRFM`Private`h, CasimirRFM`Private`new], SameQ]], 
            CasimirRFM`Private`G, CasimirRFM`Private`maxIterations]; If[
           Not[
           Part[CasimirRFM`Private`group, -1] === 
            Part[CasimirRFM`Private`group, -2]], Message[
             MessageName[CasimirRFM`GetGroup, "iter"], 
             CasimirRFM`Private`maxIterations]; Return[$Failed]]; 
         Last[CasimirRFM`Private`group]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`GetGroup"|>, False]]], "Output",
 CellChangeTimes->{{3.9930314862920017`*^9, 3.993031504061206*^9}, 
   3.993031566153343*^9, 3.9930328849232264`*^9, 3.993041802944077*^9, 
   3.9930422802321*^9, 3.99304235749761*^9, 3.993093923063381*^9, 
   3.993093990524084*^9, 3.993097084125668*^9, 3.993282674012986*^9, 
   3.993730026058074*^9, 3.993874187758458*^9, 3.993906603254641*^9, 
   3.9941659614774113`*^9, 3.994219752101882*^9, 3.994230617690597*^9, 
   3.9942306772672043`*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"406008a9-a72c-4ad2-8d43-cfe42ef1b5f2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["1", "8"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      FractionBox["1", "2"],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["1", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox["0",
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["3", "8"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      FractionBox["1", "2"],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["1", "2"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox["0",
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["5", "8"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      FractionBox["1", "2"],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
         {"0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["3", "4"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox["0",
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"0", "1", "0", "0", "0", "0", "0"},
         {
          RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", 
          RowBox[{"-", "1"}], "0", "0", "0", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {
           FractionBox["7", "8"]}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      FractionBox["1", "2"],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     TagBox[
      RowBox[{"(", "\[NoBreak]", GridBox[{
         {"1", "0", "0", "0", "0", "0", "0"},
         {"0", "1", "0", "0", "0", "0", "0"},
         {"0", "0", "1", "0", "0", "0", "0"},
         {"0", "0", "0", "1", "0", "0", "0"},
         {"0", "0", "0", "0", "1", "0", "0"},
         {"0", "0", "0", "0", "0", "1", "0"},
         {"0", "0", "0", "0", "0", "0", "1"}
        },
        GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
        GridBoxSpacings->{"Columns" -> {
            Offset[0.27999999999999997`], {
             Offset[0.7]}, 
            Offset[0.27999999999999997`]}, "Rows" -> {
            Offset[0.2], {
             Offset[0.4]}, 
            Offset[0.2]}}], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox[
      RowBox[{"(", "\[NoBreak]", 
       TagBox[GridBox[{
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"},
          {"0"}
         },
         GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
         GridBoxSpacings->{"Columns" -> {
             Offset[0.27999999999999997`], {
              Offset[0.5599999999999999]}, 
             Offset[0.27999999999999997`]}, "Rows" -> {
             Offset[0.2], {
              Offset[0.4]}, 
             Offset[0.2]}}],
        Column], "\[NoBreak]", ")"}],
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]], ",", 
     TagBox["0",
      Function[BoxForm`e$, 
       MatrixForm[BoxForm`e$]]]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9930314862920017`*^9, 3.993031504061206*^9}, 
   3.993031566153343*^9, 3.9930328849232264`*^9, 3.993041802944077*^9, 
   3.9930422802321*^9, 3.99304235749761*^9, 3.993093923063381*^9, 
   3.993093990524084*^9, 3.993097084125668*^9, 3.993282674012986*^9, 
   3.993730026058074*^9, 3.993874187758458*^9, 3.993906603254641*^9, 
   3.9941659614774113`*^9, 3.994219752101882*^9, 3.994230617690597*^9, 
   3.994230677270912*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"8c8252e5-dcf0-4dc9-a938-b5f92ebe494c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "NormalizerQ"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Q", "=", 
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
           RowBox[{
            RowBox[{"i", "==", "j"}], "&&", 
            RowBox[{"i", "!=", "4"}], "&&", 
            RowBox[{"i", "!=", "6"}]}]}], ":>", "1"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"{", 
            RowBox[{"i_", ",", "j_"}], "}"}], "/;", 
           RowBox[{"i", "==", "j"}]}], ":>", 
          RowBox[{"-", "1"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"7", ",", "7"}], "}"}]}], "]"}]}], ",", 
    RowBox[{"q", "=", 
     RowBox[{"ConstantArray", "[", 
      RowBox[{"0", ",", "7"}], "]"}]}]}], "}"}]}], "\[IndentingNewLine]", 
 RowBox[{"NormalizerQ", "[", 
  RowBox[{"\[CapitalGamma]", ",", 
   RowBox[{"{", 
    RowBox[{"Q", ",", "q"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993906633701488*^9, 3.993906674811245*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[19]:=",ExpressionUUID->"e20b0001-ef92-4c97-949d-95523a8ce77d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"NormalizerQ[\[CapitalGamma],{Q,q}] checks whether \
the transformation \\!\\(\\*OverscriptBox[\\(z\\), \\(\[RightArrow]\\)]\\)\
\[RightArrow] Q \\!\\(\\*OverscriptBox[\\(z\\), \
\\(\[RightArrow]\\)]\\)+\\!\\(\\*OverscriptBox[\\(q\\), \
\\(\[RightArrow]\\)]\\) is in the normalizer of group \[CapitalGamma]. If \
not, it also checks whether Q is in the normalizer of the point group.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"NormalizerQ", "[", 
                    RowBox[{"CasimirRFM`Private`group_List", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Q_", "?", "MatrixQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`q_", "?", "VectorQ"}]}], 
                    "}"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`newgroup", ",", 
                    RowBox[{"CasimirRFM`Private`oldgroup", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    RowBox[{"1", ";;", 
                    RowBox[{"-", "2"}]}], "\[RightDoubleBracket]"}], "&"}], 
                    ")"}], "/@", "CasimirRFM`Private`group"}]}], ",", 
                    "CasimirRFM`Private`check"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"CasimirRFM`Private`group", ",", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], "&"}]}],
                     "]"}], "&&", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`Q", ",", 
                    "CasimirRFM`Private`q"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}]}], "}"}]}], "]"}]}], 
                    ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"NormalizerQ", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`newgroup", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Q", ".", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", 
                    
                    TemplateBox[{"CasimirRFM`Private`Q"}, "Inverse", 
                    SyntaxForm -> SuperscriptBox]}], ",", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Q", ".", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "+", "CasimirRFM`Private`q", 
                    "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"CasimirRFM`Private`Q", ".", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ".", 
                    
                    TemplateBox[{"CasimirRFM`Private`Q"}, "Inverse", 
                    SyntaxForm -> SuperscriptBox]}], ")"}], ".", 
                    "CasimirRFM`Private`q"}]}], "]"}]}], "}"}], "&"}], ")"}], 
                    "/@", "CasimirRFM`Private`oldgroup"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`check", "=", 
                    RowBox[{
                    RowBox[{"Sort", "[", "CasimirRFM`Private`newgroup", "]"}],
                     "\[Equal]", 
                    
                    RowBox[{"Sort", "[", "CasimirRFM`Private`oldgroup", 
                    "]"}]}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`check", "\[Equal]", "True"}], 
                    ",", 
                    RowBox[{"Return", "[", "CasimirRFM`Private`check", "]"}], 
                    ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`newgroup"}], "]"}], "\[Equal]", 
                    RowBox[{"Sort", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`oldgroup"}], "]"}]}], ",", 
                    
                    RowBox[{"Return", "[", "\"True for point group only.\"", 
                    "]"}], ",", "False"}], "]"}]}], "]"}], ";"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`NormalizerQ\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"NormalizerQ[\[CapitalGamma],{Q,q}] checks whether \
the transformation \\!\\(\\*OverscriptBox[\\(z\\), \\(\[RightArrow]\\)]\\)\
\[RightArrow] Q \\!\\(\\*OverscriptBox[\\(z\\), \
\\(\[RightArrow]\\)]\\)+\\!\\(\\*OverscriptBox[\\(q\\), \
\\(\[RightArrow]\\)]\\) is in the normalizer of group \[CapitalGamma]. If \
not, it also checks whether Q is in the normalizer of the point group.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "NormalizerQ[\[CapitalGamma],{Q,q}] checks whether the transformation \
\!\(\*OverscriptBox[\(z\), \(\[RightArrow]\)]\)\[RightArrow] Q \
\!\(\*OverscriptBox[\(z\), \(\[RightArrow]\)]\)+\!\(\*OverscriptBox[\(q\), \(\
\[RightArrow]\)]\) is in the normalizer of group \[CapitalGamma]. If not, it \
also checks whether Q is in the normalizer of the point group.", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`NormalizerQ, {CasimirRFM`NormalizerQ[
         Pattern[CasimirRFM`Private`group, 
          Blank[List]], {
          PatternTest[
           Pattern[CasimirRFM`Private`Q, 
            Blank[]], MatrixQ], 
          PatternTest[
           Pattern[CasimirRFM`Private`q, 
            Blank[]], VectorQ]}] :> 
       Module[{CasimirRFM`Private`newgroup, CasimirRFM`Private`oldgroup = 
          Map[Part[#, 
             Span[1, -2]]& , CasimirRFM`Private`group], 
          CasimirRFM`Private`check}, If[
           Not[
            And[
             AllTrue[CasimirRFM`Private`group, MatchQ[#, {
                PatternTest[
                 Blank[], MatrixQ], 
                PatternTest[
                 Blank[], VectorQ], 
                PatternTest[
                 Blank[], NumericQ]}]& ], 
             MatchQ[{CasimirRFM`Private`Q, CasimirRFM`Private`q}, {
               PatternTest[
                Blank[], MatrixQ], 
               PatternTest[
                Blank[], VectorQ]}]]], Message[
             MessageName[CasimirRFM`NormalizerQ, "arg"]]; Return[$Failed]]; 
         CasimirRFM`Private`newgroup = Map[{
             Dot[CasimirRFM`Private`Q, 
              Part[#, 1], 
              Inverse[CasimirRFM`Private`Q]], 
             (Mod[#, 1]& )[Dot[CasimirRFM`Private`Q, 
                Part[#, 2]] + CasimirRFM`Private`q - Dot[
               Dot[CasimirRFM`Private`Q, 
                Part[#, 1], 
                Inverse[CasimirRFM`Private`Q]], CasimirRFM`Private`q]]}& , 
            CasimirRFM`Private`oldgroup]; 
         CasimirRFM`Private`check = 
          Sort[CasimirRFM`Private`newgroup] == 
           Sort[CasimirRFM`Private`oldgroup]; 
         If[CasimirRFM`Private`check == True, 
           Return[CasimirRFM`Private`check], 
           If[Sort[
              Map[Part[#, 1]& , CasimirRFM`Private`newgroup]] == Sort[
              Map[Part[#, 1]& , CasimirRFM`Private`oldgroup]], 
            Return["True for point group only."], False]]; Null]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`NormalizerQ"|>, False]]], "Output",
 CellChangeTimes->{{3.993031930745441*^9, 3.993031941008451*^9}, 
   3.99303212551595*^9, 3.993093923096245*^9, 3.993093990557876*^9, 
   3.993097084162765*^9, 3.9932826740465183`*^9, 3.9937300260930634`*^9, 
   3.993874187795055*^9, 3.993906643393628*^9, 3.993906678058078*^9, 
   3.994165961548818*^9, 3.994230617725115*^9, 3.9942306773025103`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"61436b64-858b-4882-bbb0-b7ca1a1f9872"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}], "0"},
       {"0", "0", "0", "0", "0", "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {7, 7}, 0, {
       1, {{0, 1, 2, 3, 4, 5, 6, 7}, {{1}, {2}, {3}, {4}, {5}, {6}, {7}}}, {1,
         1, 1, -1, 1, -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"},
        {"0"}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.993031930745441*^9, 3.993031941008451*^9}, 
   3.99303212551595*^9, 3.993093923096245*^9, 3.993093990557876*^9, 
   3.993097084162765*^9, 3.9932826740465183`*^9, 3.9937300260930634`*^9, 
   3.993874187795055*^9, 3.993906643393628*^9, 3.993906678058078*^9, 
   3.994165961548818*^9, 3.994230617725115*^9, 3.994230677303959*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"77d03014-f268-4ddb-807f-8479222d1e1f"],

Cell[BoxData["\<\"True for point group only.\"\>"], "Output",
 CellChangeTimes->{{3.993031930745441*^9, 3.993031941008451*^9}, 
   3.99303212551595*^9, 3.993093923096245*^9, 3.993093990557876*^9, 
   3.993097084162765*^9, 3.9932826740465183`*^9, 3.9937300260930634`*^9, 
   3.993874187795055*^9, 3.993906643393628*^9, 3.993906678058078*^9, 
   3.994165961548818*^9, 3.994230617725115*^9, 3.994230677304571*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"62fa810a-79f9-4845-92b4-93538be63bf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetCompanionMatrix"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"{", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"GetCompanionMatrix", "[", 
     RowBox[{
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"5", ",", "x"}], "]"}], ",", "x"}], "]"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"GetCompanionMatrix", "[", 
     RowBox[{
      RowBox[{"Cyclotomic", "[", 
       RowBox[{"7", ",", "x"}], "]"}], ",", "x"}], "]"}]}], "}"}]}]}], "Input",\

 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.9930324479529047`*^9}, {3.993906735087838*^9, 
   3.9939067852103643`*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[22]:=",ExpressionUUID->"ab80e003-ecc6-4a3e-b610-c7380b146271"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetCompanionMatrix[p,x] returns the companion \
matrix of the polynomial p(x) in the form of a SparseArray.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"GetCompanionMatrix", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`p_", ",", "CasimirRFM`Private`x_"}], 
                    "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    RowBox[{"CasimirRFM`Private`w", "=", 
                    RowBox[{"CoefficientList", "[", 
                    
                    RowBox[{"CasimirRFM`Private`p", ",", 
                    "CasimirRFM`Private`x"}], "]"}]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`w", "=", 
                    RowBox[{"-", 
                    FractionBox["CasimirRFM`Private`w", 
                    RowBox[{"Last", "[", "CasimirRFM`Private`w", "]"}]]}]}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`n", "=", 
                    RowBox[{
                    RowBox[{"Length", "[", "CasimirRFM`Private`w", "]"}], "-",
                     "1"}]}], ";", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`i_", ",", 
                    "CasimirRFM`Private`n"}], "}"}], "\[RuleDelayed]", 
                    
                    RowBox[{"CasimirRFM`Private`w", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], ",", 
                    
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`i_", ",", 
                    "CasimirRFM`Private`j_"}], "}"}], "/;", 
                    RowBox[{"CasimirRFM`Private`i", "\[Equal]", 
                    RowBox[{"CasimirRFM`Private`j", "+", "1"}]}]}], "\[Rule]",
                     "1"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    "CasimirRFM`Private`n"}], "}"}]}], "]"}]}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetCompanionMatrix\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetCompanionMatrix[p,x] returns the companion \
matrix of the polynomial p(x) in the form of a SparseArray.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetCompanionMatrix[p,x] returns the companion matrix of the polynomial \
p(x) in the form of a SparseArray.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetCompanionMatrix, {CasimirRFM`GetCompanionMatrix[
         Pattern[CasimirRFM`Private`p, 
          Blank[]], 
         Pattern[CasimirRFM`Private`x, 
          Blank[]]] :> 
       Module[{CasimirRFM`Private`n, CasimirRFM`Private`w = 
          CoefficientList[CasimirRFM`Private`p, CasimirRFM`Private`x]}, 
         CasimirRFM`Private`w = (-CasimirRFM`Private`w)/Last[
           CasimirRFM`Private`w]; 
         CasimirRFM`Private`n = Length[CasimirRFM`Private`w] - 1; 
         SparseArray[{{
              Pattern[CasimirRFM`Private`i, 
               Blank[]], CasimirRFM`Private`n} :> 
            Part[CasimirRFM`Private`w, CasimirRFM`Private`i], Condition[{
               Pattern[CasimirRFM`Private`i, 
                Blank[]], 
               Pattern[CasimirRFM`Private`j, 
                Blank[]]}, CasimirRFM`Private`i == CasimirRFM`Private`j + 1] -> 
            1}, {CasimirRFM`Private`n, CasimirRFM`Private`n}]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`GetCompanionMatrix"|>, False]]], "Output",
 CellChangeTimes->{{3.9930324445433807`*^9, 3.99303244826453*^9}, 
   3.993093923139031*^9, 3.993093990599927*^9, 3.993097084207457*^9, 
   3.99328267409195*^9, 3.9937300261389236`*^9, 3.993874187840624*^9, 
   3.993906727140195*^9, {3.993906764872025*^9, 3.993906785491379*^9}, 
   3.994165961666397*^9, 3.994230617770822*^9, 3.994230677346394*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"734dba84-c23c-45d5-8eb8-67daeeed5ba4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "1", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "1", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {4, 4}, 0, {
       1, {{0, 1, 3, 5, 7}, {{4}, {1}, {4}, {4}, {2}, {4}, {3}}}, {-1, 
        1, -1, -1, 1, -1, 1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"1", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "1", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "1", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "0", "1", 
        RowBox[{"-", "1"}]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {6, 6}, 0, {
       1, {{0, 1, 3, 5, 7, 9, 11}, {{6}, {6}, {1}, {2}, {6}, {3}, {6}, {4}, {
         6}, {6}, {5}}}, {-1, -1, 1, 1, -1, 1, -1, 1, -1, -1, 1}}]]]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.9930324445433807`*^9, 3.99303244826453*^9}, 
   3.993093923139031*^9, 3.993093990599927*^9, 3.993097084207457*^9, 
   3.99328267409195*^9, 3.9937300261389236`*^9, 3.993874187840624*^9, 
   3.993906727140195*^9, {3.993906764872025*^9, 3.993906785491379*^9}, 
   3.994165961666397*^9, 3.994230617770822*^9, 3.9942306773475227`*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"3bed8172-0e9b-4ef3-979b-0b17116aae08"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "FiniteOrderMatrices"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"finiteOrderMatrices7", "=", 
   RowBox[{"FiniteOrderMatrices", "[", "7", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Length", "[", "finiteOrderMatrices7", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixForm", "[", 
    RowBox[{"#", "[", 
     RowBox[{"[", "2", "]"}], "]"}], "]"}], "&"}], "/@", 
  RowBox[{"Cases", "[", 
   RowBox[{"finiteOrderMatrices7", ",", 
    RowBox[{"{", 
     RowBox[{"8", ",", "_"}], "}"}]}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Order", "-", 
    RowBox[{"8", " ", "7", "x7", " ", "matrices"}]}], " ", "*)"}]}]}], "Input",\

 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.993032564996129*^9}, {3.993032642003715*^9, 
   3.9930326420700293`*^9}, {3.9939068303879347`*^9, 
   3.9939069237413816`*^9}, {3.9942324058673058`*^9, 
   3.9942324852579613`*^9}, {3.994232832432992*^9, 3.994232845876226*^9}, {
   3.994232885532133*^9, 3.994232890214715*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"37bef158-52ab-424a-a047-09137409ae47"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"FiniteOrderMatrices[k] returns representatives up \
to conjugacy by GL(k,\[DoubleStruckCapitalQ]) of all finite order k*k \
matrices, built out of direct sums of companion matrices of cyclotomic \
polynomials; the output is a list of pairs {order,matrix}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"FiniteOrderMatrices", "[", 
                    RowBox[{"CasimirRFM`Private`k_", "?", "IntegerQ"}], "]"}],
                     ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`list", ",", 
                    "CasimirRFM`Private`size", ",", 
                    "CasimirRFM`Private`plist", ",", 
                    "CasimirRFM`Private`polvec", ",", 
                    "CasimirRFM`Private`solvec", ",", 
                    "CasimirRFM`Private`Mlist", ",", 
                    "CasimirRFM`Private`orderlist"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`list", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`n", "=", "1"}], ",", 
                    RowBox[{"CasimirRFM`Private`n", "\[LessEqual]", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["CasimirRFM`Private`k", "2"]}]}], ",", 
                    RowBox[{"CasimirRFM`Private`n", "++"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"EulerPhi", "[", "CasimirRFM`Private`n", "]"}], 
                    "\[LessEqual]", "CasimirRFM`Private`k"}], ",", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"CasimirRFM`Private`list", ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    RowBox[{"EulerPhi", "[", "CasimirRFM`Private`n", "]"}]}], 
                    "}"}]}], "]"}]}], "]"}], ";"}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`size", "=", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"CasimirRFM`Private`i", "=", "1"}], 
                    RowBox[{"Length", "[", "CasimirRFM`Private`list", "]"}]], 
                    
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], " ", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "2"}], 
                    "\[RightDoubleBracket]"}]}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`solvec", "=", 
                    RowBox[{"Solve", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`size", "\[Equal]", 
                    "CasimirRFM`Private`k"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], "\[GreaterEqual]", 
                    "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`list", "]"}]}],
                     "}"}]}], "]"}]}], "}"}], "]"}], ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`list", "]"}]}],
                     "}"}]}], "]"}], ",", 
                    TemplateBox[{}, "Integers"]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`plist", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`a_", ",", "0"}], "}"}]}], 
                    "]"}], "&"}], ")"}], "/@", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`\[CapitalPhi]", "[", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    RowBox[{"CasimirRFM`Private`list", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1"}], 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`list", "]"}]}],
                     "}"}]}], "]"}], "/.", "\[VeryThinSpace]", "#1"}], "&"}], 
                    ")"}], "/@", "CasimirRFM`Private`solvec"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`polvec", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "&"}], ")"}],
                     "/@", "#1"}], "]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`\[CapitalPhi]", "[", 
                    "CasimirRFM`Private`n_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"Cyclotomic", "[", 
                    
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    "CasimirRFM`Private`x"}], "]"}]}]}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`plist"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`orderlist", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"LCM", "[", 
                    RowBox[{"Evaluate", "[", 
                    RowBox[{"Sequence", "@@", "#1"}], "]"}], "]"}], "&"}], 
                    ")"}], "/@", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`\[CapitalPhi]", "[", 
                    "CasimirRFM`Private`n_", "]"}], "\[RuleDelayed]", 
                    "CasimirRFM`Private`n"}], "}"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}]}], "]"}], "&"}], ")"}],
                     "/@", "#1"}], "]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`plist"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Mlist", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BlockDiagonalMatrix", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"GetCompanionMatrix", "[", 
                    RowBox[{"#1", ",", "CasimirRFM`Private`x"}], "]"}], "&"}],
                     ")"}], "/@", "#1"}], "]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`polvec"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"SortBy", "[", 
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`orderlist", ",", 
                    "CasimirRFM`Private`Mlist"}], "}"}], "]"}], ",", 
                    RowBox[{
                    FractionBox["1", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]], "&"}]}], "]"}], "]"}], 
                    ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`FiniteOrderMatrices\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"FiniteOrderMatrices[k] returns representatives up \
to conjugacy by GL(k,\[DoubleStruckCapitalQ]) of all finite order k*k \
matrices, built out of direct sums of companion matrices of cyclotomic \
polynomials; the output is a list of pairs {order,matrix}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "FiniteOrderMatrices[k] returns representatives up to conjugacy by GL(k,\
\[DoubleStruckCapitalQ]) of all finite order k*k matrices, built out of \
direct sums of companion matrices of cyclotomic polynomials; the output is a \
list of pairs {order,matrix}.", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`FiniteOrderMatrices, {
      CasimirRFM`FiniteOrderMatrices[
         PatternTest[
          Pattern[CasimirRFM`Private`k, 
           Blank[]], IntegerQ]] :> 
       Module[{CasimirRFM`Private`list, CasimirRFM`Private`size, 
          CasimirRFM`Private`plist, CasimirRFM`Private`polvec, 
          CasimirRFM`Private`solvec, CasimirRFM`Private`Mlist, 
          CasimirRFM`Private`orderlist}, CasimirRFM`Private`list = {}; 
         For[CasimirRFM`Private`n = 1, CasimirRFM`Private`n <= 
           2 CasimirRFM`Private`k^2, 
           Increment[CasimirRFM`Private`n], 
           If[EulerPhi[CasimirRFM`Private`n] <= CasimirRFM`Private`k, 
             AppendTo[CasimirRFM`Private`list, {CasimirRFM`Private`n, 
               EulerPhi[CasimirRFM`Private`n]}]]; Null]; 
         CasimirRFM`Private`size = Sum[CasimirRFM`Private`c[
              Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 1]] 
            Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 2], {
            CasimirRFM`Private`i, 1, 
             Length[CasimirRFM`Private`list]}]; 
         CasimirRFM`Private`solvec = Solve[
            Flatten[{CasimirRFM`Private`size == CasimirRFM`Private`k, 
              Table[CasimirRFM`Private`c[
                 Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 1]] >= 
               0, {CasimirRFM`Private`i, 1, 
                Length[CasimirRFM`Private`list]}]}], 
            Table[
             CasimirRFM`Private`c[
              Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 1]], {
             CasimirRFM`Private`i, 
              Length[CasimirRFM`Private`list]}], Integers]; 
         CasimirRFM`Private`plist = Map[DeleteCases[#, {
              Pattern[CasimirRFM`Private`a, 
               Blank[]], 0}]& , 
            Map[ReplaceAll[
              Table[{
                CasimirRFM`Private`\[CapitalPhi][
                 Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 1]], 
                CasimirRFM`Private`c[
                 Part[CasimirRFM`Private`list, CasimirRFM`Private`i, 1]]}, {
               CasimirRFM`Private`i, 1, 
                Length[CasimirRFM`Private`list]}], #]& , 
             CasimirRFM`Private`solvec]]; 
         CasimirRFM`Private`polvec = Map[ReplaceAll[
             Flatten[
              Map[Table[
                Part[#, 1], {CasimirRFM`Private`i, 1, 
                 Part[#, 2]}]& , #]], CasimirRFM`Private`\[CapitalPhi][
               Pattern[CasimirRFM`Private`n, 
                Blank[]]] :> 
             Cyclotomic[CasimirRFM`Private`n, CasimirRFM`Private`x]]& , 
            CasimirRFM`Private`plist]; 
         CasimirRFM`Private`orderlist = Map[LCM[
             Evaluate[
              Apply[Sequence, #]]]& , 
            Map[Flatten[
              Map[Table[
                ReplaceAll[
                 Part[#, 1], {CasimirRFM`Private`\[CapitalPhi][
                    Pattern[CasimirRFM`Private`n, 
                    Blank[]]] :> CasimirRFM`Private`n}], {
                CasimirRFM`Private`i, 1, 
                 Part[#, 2]}]& , #]]& , CasimirRFM`Private`plist]]; 
         CasimirRFM`Private`Mlist = Map[BlockDiagonalMatrix[
             Map[
             CasimirRFM`GetCompanionMatrix[#, CasimirRFM`Private`x]& , #]]& , 
            CasimirRFM`Private`polvec]; Return[
           SortBy[
            
            Transpose[{
             CasimirRFM`Private`orderlist, CasimirRFM`Private`Mlist}], 1/
            Part[#, 1]& ]]; Null]}], "SubValues" -> None, "DefaultValues" -> 
    None, "NValues" -> None, "FormatValues" -> None, "Options" -> None, 
    "Attributes" -> {}, "FullName" -> "CasimirRFM`FiniteOrderMatrices"|>, 
   False]]], "Output",
 CellChangeTimes->{{3.993032477443901*^9, 3.993032493433629*^9}, 
   3.993032535152985*^9, 3.9930325661739807`*^9, 3.993032645028496*^9, 
   3.9930939231721973`*^9, 3.993093990634914*^9, 3.993097084238347*^9, 
   3.9932826741223717`*^9, 3.993730026172469*^9, 3.993874187872897*^9, 
   3.993906815177166*^9, 3.9939068595573072`*^9, 3.993906925339966*^9, 
   3.994165961763838*^9, 3.9942306178032618`*^9, 3.994230677378721*^9, {
   3.994232420660256*^9, 3.994232444868659*^9}, 3.99423248588774*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"c02ae685-4014-47b1-8c05-73c8cfe26f33"],

Cell[BoxData["118"], "Output",
 CellChangeTimes->{{3.993032477443901*^9, 3.993032493433629*^9}, 
   3.993032535152985*^9, 3.9930325661739807`*^9, 3.993032645028496*^9, 
   3.9930939231721973`*^9, 3.993093990634914*^9, 3.993097084238347*^9, 
   3.9932826741223717`*^9, 3.993730026172469*^9, 3.993874187872897*^9, 
   3.993906815177166*^9, 3.9939068595573072`*^9, 3.993906925339966*^9, 
   3.994165961763838*^9, 3.9942306178032618`*^9, 3.994230677378721*^9, {
   3.994232420660256*^9, 3.994232444868659*^9}, 3.994232485952322*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"38b9db33-897d-46ae-81e3-505ef8919be5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{-1}}, SparseArray[
          Automatic, {2, 2}, 0, {1, {{0, 1, 2}, {{2}, {1}}}, {-1, 1}}], 
          SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{1}}, SparseArray[
          Automatic, {2, 2}, 0, {1, {{0, 1, 2}, {{2}, {1}}}, {-1, 1}}], 
          SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{-1}}, {{-1}}, {{-1}}, SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{1}}, {{-1}}, {{-1}}, SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{1}}, {{1}}, {{-1}}, SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0"},
       {"0", "0", "1", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", 
        RowBox[{"-", "1"}]},
       {"0", "0", "0", "1", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
      BlockDiagonalMatrix[
       StructuredArray`StructuredData[{7, 
        7}, {{{{1}}, {{1}}, {{1}}, SparseArray[
          Automatic, {4, 4}, 0, {
           1, {{0, 1, 2, 3, 4}, {{4}, {1}, {2}, {3}}}, {-1, 1, 1, 1}}]}, {1, 
         2, 3, 4, 5, 6, 7}, {1, 2, 3, 4, 5, 6, 7}}]]]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.993032477443901*^9, 3.993032493433629*^9}, 
   3.993032535152985*^9, 3.9930325661739807`*^9, 3.993032645028496*^9, 
   3.9930939231721973`*^9, 3.993093990634914*^9, 3.993097084238347*^9, 
   3.9932826741223717`*^9, 3.993730026172469*^9, 3.993874187872897*^9, 
   3.993906815177166*^9, 3.9939068595573072`*^9, 3.993906925339966*^9, 
   3.994165961763838*^9, 3.9942306178032618`*^9, 3.994230677378721*^9, {
   3.994232420660256*^9, 3.994232444868659*^9}, 3.99423248595365*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"47d6aac6-5152-4668-98e9-52aacd72a6f2"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["RFM Invariant geometry, cohomology & spin structures", "Section",
 CellChangeTimes->{{3.994232969028277*^9, 3.994233003766446*^9}, {
  3.994233063931635*^9, 
  3.994233064271866*^9}},ExpressionUUID->"1f638b5b-45ab-4c48-9c93-\
d1b14b60c869"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "CasimirBranes"}], "\[IndentingNewLine]", 
 RowBox[{"CasimirBranes", "@", 
  RowBox[{"\[CapitalGamma]", "[", 
   RowBox[{"[", "1", "]"}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CasimirBranes", "@", 
   RowBox[{"\[CapitalGamma]", "[", 
    RowBox[{"[", "8", "]"}], "]"}]}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{"Identity", " ", "element"}], " ", "->", " ", 
    RowBox[{"Space", "-", 
     RowBox[{"filling", " ", "Casimir", " ", "brane"}]}]}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Prepend", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Length", "[", "#", "]"}], ",", 
         RowBox[{"Count", "[", 
          RowBox[{
           RowBox[{"First", "[", "#", "]"}], ",", 
           RowBox[{"z", "[", "_", "]"}]}], "]"}]}], "}"}], "&"}], "/@", 
      RowBox[{"(", 
       RowBox[{"CasimirBranes", "/@", "\[CapitalGamma]"}], ")"}]}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"\"\<Number of branes\>\"", 
       ",", "\"\<Dimension in compact space\>\""}], "}"}]}], "]"}], "//", 
   "Transpose"}], "//", 
  RowBox[{
   RowBox[{"Grid", "[", 
    RowBox[{"#", ",", 
     RowBox[{"Frame", "->", "All"}], ",", 
     RowBox[{"Spacings", "->", 
      RowBox[{"{", 
       RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
     RowBox[{"Alignment", "->", 
      RowBox[{"{", 
       RowBox[{"Left", ",", "Automatic"}], "}"}]}], ",", 
     RowBox[{"Background", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", "LightBlue", "}"}], ",", 
        RowBox[{"{", "LightGray", "}"}]}], "}"}]}]}], "]"}], 
   "&"}]}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.9930324479529047`*^9}, {3.993032702334395*^9, 
   3.99303274414221*^9}, 3.9930328615741053`*^9, {3.993032893605893*^9, 
   3.9930329008158712`*^9}, {3.9930329417140703`*^9, 3.9930330312404337`*^9}, 
   3.993033067525877*^9, {3.993033099237509*^9, 3.993033130434968*^9}, {
   3.993094013560237*^9, 3.99309404953895*^9}, {3.993094430679409*^9, 
   3.99309445612565*^9}, {3.99390695931947*^9, 3.9939070879915237`*^9}, {
   3.994230699706585*^9, 3.994230699851573*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[43]:=",ExpressionUUID->"87ee7b45-da33-4d78-85d9-52282c0f60d3"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirBranes[g] returns the coordinates of the \
Casimir branes associated to group element g.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "CasimirBranes", "[", "CasimirRFM`Private`el_", "]"}], 
                    ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`z", "=", "z"}], ",", 
                    "CasimirRFM`Private`y", ",", "CasimirRFM`Private`U", ",", 
                    "D", ",", "CasimirRFM`Private`V", ",", 
                    "CasimirRFM`Private`tuples", ",", 
                    "CasimirRFM`Private`branes"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`el", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", "_"}], "}"}]}], 
                    "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"CasimirBranes", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`U", ",", "D", ",", 
                    "CasimirRFM`Private`V"}], "}"}], "=", 
                    RowBox[{"SmithDecomposition", "[", 
                    RowBox[{
                    RowBox[{"IdentityMatrix", "[", 
                    RowBox[{"Length", "[", 
                    
                    RowBox[{"CasimirRFM`Private`el", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], "]"}], "]"}], "-", 
                    
                    RowBox[{"CasimirRFM`Private`el", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`tuples", "=", 
                    RowBox[{"Tuples", "[", 
                    RowBox[{"MapIndexed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "===", "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`y", "[", 
                    RowBox[{"First", "[", "#2", "]"}], "]"}], "}"}], ",", 
                    FractionBox[
                    RowBox[{"Range", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"#1", "-", "1"}]}], "]"}], "#1"]}], "]"}], "&"}], 
                    ",", 
                    RowBox[{"Diagonal", "[", "D", "]"}]}], "]"}], "]"}]}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`branes", "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`V", ".", "#1"}], "&"}], ")"}],
                     "/@", "CasimirRFM`Private`tuples"}], "]"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Mod", "[", 
                    RowBox[{"CasimirRFM`Private`a_", ",", "1"}], "]"}], 
                    "\[RuleDelayed]", 
                    RowBox[{"CasimirRFM`Private`a", "/;", 
                    RowBox[{"!", 
                    
                    RowBox[{"NumericQ", "[", "CasimirRFM`Private`a", 
                    "]"}]}]}]}], "}"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`branes", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MapIndexed", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"NumericQ", "[", "#1", "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`z", "[", 
                    RowBox[{"First", "[", "#2", "]"}], "]"}], ",", "#1"}], 
                    "]"}], "&"}], ",", "#1"}], "]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`branes"}]}], ";", 
                    RowBox[{"Sort", "[", 
                    
                    RowBox[{"DeleteDuplicates", "[", 
                    "CasimirRFM`Private`branes", "]"}], "]"}]}]}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`CasimirBranes\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirBranes[g] returns the coordinates of the \
Casimir branes associated to group element g.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "CasimirBranes[g] returns the coordinates of the Casimir branes \
associated to group element g.", "Documentation" -> None, "OwnValues" -> None,
     "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`CasimirBranes, {CasimirRFM`CasimirBranes[
         Pattern[CasimirRFM`Private`el, 
          Blank[]]] :> 
       Module[{CasimirRFM`Private`z = $CellContext`z, CasimirRFM`Private`y, 
          CasimirRFM`Private`U, D, CasimirRFM`Private`V, 
          CasimirRFM`Private`tuples, CasimirRFM`Private`branes}, If[
           Not[
            MatchQ[CasimirRFM`Private`el, {
              PatternTest[
               Blank[], MatrixQ], 
              PatternTest[
               Blank[], VectorQ], 
              Blank[]}]], Message[
             MessageName[CasimirRFM`CasimirBranes, "arg"]]; Return[$Failed]; 
           Null]; {CasimirRFM`Private`U, D, CasimirRFM`Private`V} = 
          SmithDecomposition[IdentityMatrix[
              Length[
               Part[CasimirRFM`Private`el, 1]]] - Part[
            CasimirRFM`Private`el, 1]]; CasimirRFM`Private`tuples = Tuples[
            MapIndexed[If[# === 0, {
               CasimirRFM`Private`y[
                First[#2]]}, Range[0, # - 1]/#]& , 
             Diagonal[D]]]; CasimirRFM`Private`branes = ReplaceAll[
            (Mod[#, 1]& )[
             Map[
             Dot[CasimirRFM`Private`V, #]& , CasimirRFM`Private`tuples]], {Mod[
               Pattern[CasimirRFM`Private`a, 
                Blank[]], 1] :> Condition[CasimirRFM`Private`a, 
               Not[
                NumericQ[CasimirRFM`Private`a]]]}]; 
         CasimirRFM`Private`branes = Map[MapIndexed[If[
              Not[
               NumericQ[#]], 
              CasimirRFM`Private`z[
               First[#2]], #]& , #]& , CasimirRFM`Private`branes]; Sort[
           DeleteDuplicates[CasimirRFM`Private`branes]]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`CasimirBranes"|>, False]]], "Output",
 CellChangeTimes->{{3.993032727887431*^9, 3.993032745234027*^9}, {
   3.993032861974141*^9, 3.9930329011203327`*^9}, {3.993032944734951*^9, 
   3.993032967902932*^9}, 3.993033032356176*^9, 3.993033068655801*^9, {
   3.993033112602269*^9, 3.993033130821703*^9}, 3.993093923267619*^9, {
   3.993093990732029*^9, 3.993094033669167*^9}, {3.993094424170134*^9, 
   3.993094456455875*^9}, 3.993097084333373*^9, 3.993282674225801*^9, 
   3.993730026272332*^9, 3.993874187973316*^9, {3.993906935925528*^9, 
   3.993906961522067*^9}, 3.993907041374342*^9, {3.993907074937921*^9, 
   3.993907088346506*^9}, 3.994165962036902*^9, 3.994230617908269*^9, {
   3.9942306774754972`*^9, 3.9942307016754837`*^9}},
 CellLabel->"Out[43]=",ExpressionUUID->"31312534-ed7e-42a4-ad60-eef3e1c6d4a5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"z", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"z", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     RowBox[{"z", "[", "7", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     RowBox[{"z", "[", "7", "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.993032727887431*^9, 3.993032745234027*^9}, {
   3.993032861974141*^9, 3.9930329011203327`*^9}, {3.993032944734951*^9, 
   3.993032967902932*^9}, 3.993033032356176*^9, 3.993033068655801*^9, {
   3.993033112602269*^9, 3.993033130821703*^9}, 3.993093923267619*^9, {
   3.993093990732029*^9, 3.993094033669167*^9}, {3.993094424170134*^9, 
   3.993094456455875*^9}, 3.993097084333373*^9, 3.993282674225801*^9, 
   3.993730026272332*^9, 3.993874187973316*^9, {3.993906935925528*^9, 
   3.993906961522067*^9}, 3.993907041374342*^9, {3.993907074937921*^9, 
   3.993907088346506*^9}, 3.994165962036902*^9, 3.994230617908269*^9, {
   3.9942306774754972`*^9, 3.99423070167675*^9}},
 CellLabel->"Out[44]=",ExpressionUUID->"543e0622-987f-4fc0-b0a4-08019871f6e4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"z", "[", "1", "]"}], ",", 
    RowBox[{"z", "[", "2", "]"}], ",", 
    RowBox[{"z", "[", "3", "]"}], ",", 
    RowBox[{"z", "[", "4", "]"}], ",", 
    RowBox[{"z", "[", "5", "]"}], ",", 
    RowBox[{"z", "[", "6", "]"}], ",", 
    RowBox[{"z", "[", "7", "]"}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.993032727887431*^9, 3.993032745234027*^9}, {
   3.993032861974141*^9, 3.9930329011203327`*^9}, {3.993032944734951*^9, 
   3.993032967902932*^9}, 3.993033032356176*^9, 3.993033068655801*^9, {
   3.993033112602269*^9, 3.993033130821703*^9}, 3.993093923267619*^9, {
   3.993093990732029*^9, 3.993094033669167*^9}, {3.993094424170134*^9, 
   3.993094456455875*^9}, 3.993097084333373*^9, 3.993282674225801*^9, 
   3.993730026272332*^9, 3.993874187973316*^9, {3.993906935925528*^9, 
   3.993906961522067*^9}, 3.993907041374342*^9, {3.993907074937921*^9, 
   3.993907088346506*^9}, 3.994165962036902*^9, 3.994230617908269*^9, {
   3.9942306774754972`*^9, 3.994230701677494*^9}},
 CellLabel->"Out[45]=",ExpressionUUID->"8a07cd90-a5b3-420c-a51c-942acb431740"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"Number of branes\"\>", "4", "16", "4", "16", "4", "16", "4", "1"},
    {"\<\"Dimension in compact space\"\>", "1", "1", "1", "3", "1", "1", "1", 
     "7"}
   },
   AutoDelete->False,
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Automatic}}},
   GridBoxBackground->{"Columns" -> {
       RGBColor[0.87, 0.94, 1]}, "Rows" -> {
       GrayLevel[0.85]}},
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
   GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
  "Grid"]], "Output",
 CellChangeTimes->{{3.993032727887431*^9, 3.993032745234027*^9}, {
   3.993032861974141*^9, 3.9930329011203327`*^9}, {3.993032944734951*^9, 
   3.993032967902932*^9}, 3.993033032356176*^9, 3.993033068655801*^9, {
   3.993033112602269*^9, 3.993033130821703*^9}, 3.993093923267619*^9, {
   3.993093990732029*^9, 3.993094033669167*^9}, {3.993094424170134*^9, 
   3.993094456455875*^9}, 3.993097084333373*^9, 3.993282674225801*^9, 
   3.993730026272332*^9, 3.993874187973316*^9, {3.993906935925528*^9, 
   3.993906961522067*^9}, 3.993907041374342*^9, {3.993907074937921*^9, 
   3.993907088346506*^9}, 3.994165962036902*^9, 3.994230617908269*^9, {
   3.9942306774754972`*^9, 3.9942307016915283`*^9}},
 CellLabel->"Out[46]=",ExpressionUUID->"48661978-a443-41d0-b5a6-cfc0f99b39c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetInvariantMetric"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "/@", 
  RowBox[{"GetInvariantMetric", "[", "gens", "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"(", 
   RowBox[{"G", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"GetInvariantMetric", "[", "gens", "]"}], "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", 
     RowBox[{"{", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        SubscriptBox["c", "1"], "->", 
        RowBox[{
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "6"}], "u"}], "]"}]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["c", "2"], "->", 
        RowBox[{
         SuperscriptBox["R", "2"], 
         RowBox[{"Exp", "[", "u", "]"}], " ", 
         RowBox[{"Exp", "[", "w", "]"}], 
         RowBox[{"Cosh", "[", "\[Zeta]", "]"}]}]}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["c", "3"], "->", 
        RowBox[{
         SuperscriptBox["R", "2"], 
         RowBox[{"Exp", "[", "u", "]"}], 
         RowBox[{"Exp", "[", "w", "]"}], 
         FractionBox[
          RowBox[{"Sinh", "[", "\[Zeta]", "]"}], 
          SqrtBox["2"]]}]}], ",", "\[IndentingNewLine]", 
       RowBox[{
        SubscriptBox["c", "4"], "->", 
        RowBox[{
         SuperscriptBox["R", "2"], 
         RowBox[{"Exp", "[", "u", "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "2"}], "w"}], "]"}]}]}]}], "}"}]}]}], ")"}], "//", 
  "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.9930324479529047`*^9}, {3.993033163963118*^9, 
   3.99303322194775*^9}, {3.993033609095916*^9, 3.993033616880159*^9}, {
   3.993034651042116*^9, 3.9930347690420723`*^9}, {3.993034804683631*^9, 
   3.993034809367537*^9}, {3.993035273857017*^9, 3.993035337456994*^9}, {
   3.993041350241152*^9, 3.993041382110112*^9}, {3.993041555517755*^9, 
   3.993041598844162*^9}, {3.993183700478587*^9, 3.993183717574336*^9}, {
   3.993282684879127*^9, 3.993282687654464*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[32]:=",ExpressionUUID->"b9ed4252-4245-4514-9d23-6d6221450b4c"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetInvariantMetric[generatorList] returns the \
invariant metric G and geometric moduli {\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\),...} from a list of \
generators \\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\
\"]\\) = {\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...} in the form \
{number of moduli, {\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\),...},G}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "GetInvariantMetric", "[", "CasimirRFM`Private`gen_", 
                    "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`d", ",", 
                    "CasimirRFM`Private`Dlist", ",", 
                    "CasimirRFM`Private`\[Delta]P", ",", 
                    RowBox[{"CasimirRFM`Private`c", "=", "c"}], ",", 
                    "CasimirRFM`Private`var", ",", "CasimirRFM`Private`nvar", 
                    ",", "CasimirRFM`Private`eqs", ",", 
                    "CasimirRFM`Private`system", ",", 
                    "CasimirRFM`Private`nmoduli", ",", 
                    "CasimirRFM`Private`nullspace", ",", 
                    "CasimirRFM`Private`moduli", ",", 
                    "CasimirRFM`Private`solvec", ",", 
                    "CasimirRFM`Private`sol\[Delta]P", ",", 
                    "CasimirRFM`Private`coeff"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`d", "=", 
                    RowBox[{"Length", "[", 
                    RowBox[{"First", "[", 
                    RowBox[{"First", "[", "CasimirRFM`Private`gen", "]"}], 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Dlist", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`gen", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`gen", "]"}]}], 
                    "}"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`\[Delta]P", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Which", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`i", "\[GreaterEqual]", 
                    "CasimirRFM`Private`j"}], ",", 
                    SubscriptBox["CasimirRFM`Private`\[Delta]p", 
                    
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    "CasimirRFM`Private`j"}]], ",", "True", ",", 
                    SubscriptBox["CasimirRFM`Private`\[Delta]p", 
                    
                    RowBox[{"CasimirRFM`Private`j", ",", 
                    "CasimirRFM`Private`i"}]]}], "]"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    "CasimirRFM`Private`d"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`j", ",", "1", ",", 
                    "CasimirRFM`Private`d"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`var", "=", 
                    RowBox[{"DeleteDuplicates", "[", 
                    
                    RowBox[{"Flatten", "[", "CasimirRFM`Private`\[Delta]P", 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`nvar", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`var", "]"}]}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`eqs", "=", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Dlist", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], ".", 
                    "CasimirRFM`Private`\[Delta]P", ".", 
                    
                    RowBox[{"CasimirRFM`Private`Dlist", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}]}], "-", 
                    "CasimirRFM`Private`\[Delta]P"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", "1", ",", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`Dlist", 
                    "]"}]}], "}"}]}], "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`coeff", "=", 
                    RowBox[{"CoefficientArrays", "[", 
                    
                    RowBox[{"CasimirRFM`Private`eqs", ",", 
                    "CasimirRFM`Private`var"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CasimirRFM`Private`coeff", "]"}], 
                    ">", "1"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`system", "=", 
                    RowBox[{
                    RowBox[{"Normal", "[", 
                    RowBox[{"CoefficientArrays", "[", 
                    
                    RowBox[{"CasimirRFM`Private`eqs", ",", 
                    "CasimirRFM`Private`var"}], "]"}], "]"}], 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`nmoduli", "=", 
                    RowBox[{"CasimirRFM`Private`nvar", "-", 
                    
                    RowBox[{"MatrixRank", "[", "CasimirRFM`Private`system", 
                    "]"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`nullspace", "=", 
                    
                    RowBox[{"NullSpace", "[", "CasimirRFM`Private`system", 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`moduli", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox[
                    "CasimirRFM`Private`c", "CasimirRFM`Private`k"], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`k", ",", "1", ",", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`nullspace", 
                    "]"}]}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`solvec", "=", 
                    RowBox[{
                    
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`nullspace", 
                    "]"}], ".", "CasimirRFM`Private`moduli"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sol\[Delta]P", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"-", "CasimirRFM`Private`\[Delta]P"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Rule]", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "&"}], ")"}], "/@", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`var", ",", 
                    "CasimirRFM`Private`solvec"}], "}"}], "]"}]}], "]"}], 
                    "}"}]}], "]"}]}], ";"}], ",", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`nmoduli", "=", 
                    "CasimirRFM`Private`nvar"}], ";", 
                    RowBox[{"CasimirRFM`Private`moduli", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    SubscriptBox[
                    "CasimirRFM`Private`c", "CasimirRFM`Private`k"], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`k", ",", "1", ",", 
                    "CasimirRFM`Private`nvar"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sol\[Delta]P", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"#1", ",", "1"}], "]"}], "&"}], ")"}], "[", 
                    
                    RowBox[{"CasimirRFM`Private`\[Delta]P", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Rule]", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "&"}], ")"}], "/@", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`var", ",", 
                    "CasimirRFM`Private`moduli"}], "}"}], "]"}]}], "]"}], 
                    "}"}]}], "]"}]}], ";"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`nmoduli", ",", 
                    "CasimirRFM`Private`moduli", ",", 
                    
                    RowBox[{"CasimirRFM`Private`sol\[Delta]P", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    SubscriptBox[
                    "CasimirRFM`Private`c", "CasimirRFM`Private`i_"], 
                    "\[RuleDelayed]", 
                    RowBox[{"-", 
                    SubscriptBox[
                    "CasimirRFM`Private`c", "CasimirRFM`Private`i"]}]}], 
                    "}"}]}]}], "}"}], "]"}], ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetInvariantMetric\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetInvariantMetric[generatorList] returns the \
invariant metric G and geometric moduli {\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\),...} from a list of \
generators \\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\
\"]\\) = {\\!\\(\\*SubscriptBox[\\(g\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \\(2\\)]\\),...} in the form \
{number of moduli, {\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(c\\), \\(2\\)]\\),...},G}.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetInvariantMetric[generatorList] returns the invariant metric G and \
geometric moduli {\!\(\*SubscriptBox[\(c\), \
\(1\)]\),\!\(\*SubscriptBox[\(c\), \(2\)]\),...} from a list of generators \!\
\(\*StyleBox[\"generatorList\",\nFontSlant->\"Italic\"]\) = \
{\!\(\*SubscriptBox[\(g\), \(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\),...} \
in the form {number of moduli, {\!\(\*SubscriptBox[\(c\), \
\(1\)]\),\!\(\*SubscriptBox[\(c\), \(2\)]\),...},G}.", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetInvariantMetric, {CasimirRFM`GetInvariantMetric[
         Pattern[CasimirRFM`Private`gen, 
          Blank[]]] :> 
       Module[{CasimirRFM`Private`d, CasimirRFM`Private`Dlist, 
          CasimirRFM`Private`\[Delta]P, CasimirRFM`Private`c = $CellContext`c,
           CasimirRFM`Private`var, CasimirRFM`Private`nvar, 
          CasimirRFM`Private`eqs, CasimirRFM`Private`system, 
          CasimirRFM`Private`nmoduli, CasimirRFM`Private`nullspace, 
          CasimirRFM`Private`moduli, CasimirRFM`Private`solvec, 
          CasimirRFM`Private`sol\[Delta]P, CasimirRFM`Private`coeff}, 
         CasimirRFM`Private`d = Length[
            First[
             First[CasimirRFM`Private`gen]]]; CasimirRFM`Private`Dlist = Table[
            Part[
             Part[CasimirRFM`Private`gen, CasimirRFM`Private`i], 1], {
            CasimirRFM`Private`i, 1, 
             Length[CasimirRFM`Private`gen]}]; 
         CasimirRFM`Private`\[Delta]P = Table[
            Which[CasimirRFM`Private`i >= CasimirRFM`Private`j, 
             Subscript[
             CasimirRFM`Private`\[Delta]p, CasimirRFM`Private`i, 
              CasimirRFM`Private`j], True, 
             Subscript[
             CasimirRFM`Private`\[Delta]p, CasimirRFM`Private`j, 
              CasimirRFM`Private`i]], {
            CasimirRFM`Private`i, 1, CasimirRFM`Private`d}, {
            CasimirRFM`Private`j, 1, CasimirRFM`Private`d}]; 
         CasimirRFM`Private`var = DeleteDuplicates[
            Flatten[CasimirRFM`Private`\[Delta]P]]; 
         CasimirRFM`Private`nvar = Length[CasimirRFM`Private`var]; 
         CasimirRFM`Private`eqs = Flatten[
            Table[Dot[
               Transpose[
                Part[CasimirRFM`Private`Dlist, CasimirRFM`Private`i]], 
               CasimirRFM`Private`\[Delta]P, 
               Part[CasimirRFM`Private`Dlist, CasimirRFM`Private`i]] - 
             CasimirRFM`Private`\[Delta]P, {CasimirRFM`Private`i, 1, 
              Length[CasimirRFM`Private`Dlist]}]]; 
         CasimirRFM`Private`coeff = 
          CoefficientArrays[CasimirRFM`Private`eqs, CasimirRFM`Private`var]; 
         If[Length[CasimirRFM`Private`coeff] > 1, 
           CasimirRFM`Private`system = Part[
              Normal[
               CoefficientArrays[
               CasimirRFM`Private`eqs, CasimirRFM`Private`var]], 2]; 
           CasimirRFM`Private`nmoduli = 
            CasimirRFM`Private`nvar - MatrixRank[CasimirRFM`Private`system]; 
           CasimirRFM`Private`nullspace = 
            NullSpace[CasimirRFM`Private`system]; 
           CasimirRFM`Private`moduli = Table[
              Subscript[CasimirRFM`Private`c, CasimirRFM`Private`k], {
              CasimirRFM`Private`k, 1, 
               Length[CasimirRFM`Private`nullspace]}]; 
           CasimirRFM`Private`solvec = Dot[
              Transpose[CasimirRFM`Private`nullspace], 
              CasimirRFM`Private`moduli]; 
           CasimirRFM`Private`sol\[Delta]P = (Flatten[#, 1]& )[
              ReplaceAll[-CasimirRFM`Private`\[Delta]P, {
                Flatten[
                 Map[Part[#, 1] -> Part[#, 2]& , 
                  
                  Transpose[{
                   CasimirRFM`Private`var, CasimirRFM`Private`solvec}]]]}]]; 
           Null, CasimirRFM`Private`nmoduli = CasimirRFM`Private`nvar; 
           CasimirRFM`Private`moduli = Table[
              Subscript[CasimirRFM`Private`c, CasimirRFM`Private`k], {
              CasimirRFM`Private`k, 1, CasimirRFM`Private`nvar}]; 
           CasimirRFM`Private`sol\[Delta]P = (Flatten[#, 1]& )[
              ReplaceAll[CasimirRFM`Private`\[Delta]P, {
                Flatten[
                 Map[Part[#, 1] -> Part[#, 2]& , 
                  
                  Transpose[{
                   CasimirRFM`Private`var, CasimirRFM`Private`moduli}]]]}]]; 
           Null]; Return[{
           CasimirRFM`Private`nmoduli, CasimirRFM`Private`moduli, 
            ReplaceAll[
            CasimirRFM`Private`sol\[Delta]P, {
             Subscript[CasimirRFM`Private`c, 
                Pattern[CasimirRFM`Private`i, 
                 Blank[]]] :> -
               Subscript[CasimirRFM`Private`c, CasimirRFM`Private`i]}]}]; 
         Null]}], "SubValues" -> None, "DefaultValues" -> None, "NValues" -> 
    None, "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, 
    "FullName" -> "CasimirRFM`GetInvariantMetric"|>, False]]], "Output",
 CellChangeTimes->{
  3.993035287849684*^9, {3.993035321323284*^9, 3.993035337970538*^9}, {
   3.993041363053103*^9, 3.993041382940749*^9}, {3.99304156734303*^9, 
   3.993041599156034*^9}, {3.993041749455081*^9, 3.993041767815246*^9}, 
   3.993041810003023*^9, 3.993044105713665*^9, 3.993093923923512*^9, 
   3.9930939913968163`*^9, 3.993097084960992*^9, 3.993183718937737*^9, {
   3.993282674338065*^9, 3.9932826881583242`*^9}, 3.99373002638616*^9, 
   3.993874188089809*^9, 3.993907103336853*^9, 3.9941659621373367`*^9, 
   3.994230617951836*^9, 3.994230677518591*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"44c385ab-c19a-4dd0-8881-7cce73dde31a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox["4",
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         SubscriptBox["c", "1"]},
        {
         SubscriptBox["c", "2"]},
        {
         SubscriptBox["c", "3"]},
        {
         SubscriptBox["c", "4"]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {
        SubscriptBox["c", "4"], "0", "0", "0", "0", "0", "0"},
       {"0", 
        SubscriptBox["c", "4"], "0", "0", "0", "0", "0"},
       {"0", "0", 
        SubscriptBox["c", "2"], 
        SubscriptBox["c", "3"], "0", 
        RowBox[{"-", 
         SubscriptBox["c", "3"]}], "0"},
       {"0", "0", 
        SubscriptBox["c", "3"], 
        SubscriptBox["c", "2"], 
        SubscriptBox["c", "3"], "0", "0"},
       {"0", "0", "0", 
        SubscriptBox["c", "3"], 
        SubscriptBox["c", "2"], 
        SubscriptBox["c", "3"], "0"},
       {"0", "0", 
        RowBox[{"-", 
         SubscriptBox["c", "3"]}], "0", 
        SubscriptBox["c", "3"], 
        SubscriptBox["c", "2"], "0"},
       {"0", "0", "0", "0", "0", "0", 
        SubscriptBox["c", "1"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993035287849684*^9, {3.993035321323284*^9, 3.993035337970538*^9}, {
   3.993041363053103*^9, 3.993041382940749*^9}, {3.99304156734303*^9, 
   3.993041599156034*^9}, {3.993041749455081*^9, 3.993041767815246*^9}, 
   3.993041810003023*^9, 3.993044105713665*^9, 3.993093923923512*^9, 
   3.9930939913968163`*^9, 3.993097084960992*^9, 3.993183718937737*^9, {
   3.993282674338065*^9, 3.9932826881583242`*^9}, 3.99373002638616*^9, 
   3.993874188089809*^9, 3.993907103336853*^9, 3.9941659621373367`*^9, 
   3.994230617951836*^9, 3.994230677520513*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fc8adc3b-8cab-49b7-8286-a79cd2a0ab99"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "-", 
         RowBox[{"2", " ", "w"}]}]], " ", 
       SuperscriptBox["R", "2"]}], "0", "0", "0", "0", "0", "0"},
     {"0", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "-", 
         RowBox[{"2", " ", "w"}]}]], " ", 
       SuperscriptBox["R", "2"]}], "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "+", "w"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Cosh", "[", "\[Zeta]", "]"}]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"u", "+", "w"}]], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
        SqrtBox["2"]]}], "0"},
     {"0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "+", "w"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Cosh", "[", "\[Zeta]", "]"}]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], "0", "0"},
     {"0", "0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "+", "w"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Cosh", "[", "\[Zeta]", "]"}]}], 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{"u", "+", "w"}]], " ", 
         SuperscriptBox["R", "2"], " ", 
         RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
        SqrtBox["2"]]}], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"u", "+", "w"}]], " ", 
        SuperscriptBox["R", "2"], " ", 
        RowBox[{"Sinh", "[", "\[Zeta]", "]"}]}], 
       SqrtBox["2"]], 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{"u", "+", "w"}]], " ", 
       SuperscriptBox["R", "2"], " ", 
       RowBox[{"Cosh", "[", "\[Zeta]", "]"}]}], "0"},
     {"0", "0", "0", "0", "0", "0", 
      RowBox[{
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "6"}], " ", "u"}]], " ", 
       SuperscriptBox["R", "2"]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.993035287849684*^9, {3.993035321323284*^9, 3.993035337970538*^9}, {
   3.993041363053103*^9, 3.993041382940749*^9}, {3.99304156734303*^9, 
   3.993041599156034*^9}, {3.993041749455081*^9, 3.993041767815246*^9}, 
   3.993041810003023*^9, 3.993044105713665*^9, 3.993093923923512*^9, 
   3.9930939913968163`*^9, 3.993097084960992*^9, 3.993183718937737*^9, {
   3.993282674338065*^9, 3.9932826881583242`*^9}, 3.99373002638616*^9, 
   3.993874188089809*^9, 3.993907103336853*^9, 3.9941659621373367`*^9, 
   3.994230617951836*^9, 3.994230677521324*^9},
 CellLabel->
  "Out[34]//MatrixForm=",ExpressionUUID->"3c1570c2-b98a-4601-84d0-\
8f55a8272c7c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetModuliSpaceMetric"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"GetModuliSpaceMetric", "[", 
   RowBox[{"11", ",", "G", ",", 
    RowBox[{"{", 
     RowBox[{"R", ",", "u", ",", "w", ",", "\[Zeta]"}], "}"}], ",", "True"}], 
   "]"}], "//", "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036706841413*^9}, {
  3.993036803420702*^9, 3.99303680524631*^9}, {3.993041183972316*^9, 
  3.9930412132317877`*^9}, {3.993041249591971*^9, 3.9930412631438837`*^9}, {
  3.993041300031082*^9, 3.993041444440889*^9}, {3.993041492699678*^9, 
  3.9930415534956627`*^9}, {3.9930416784285183`*^9, 3.993041683214772*^9}, {
  3.993041741463086*^9, 3.993041743098336*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[35]:=",ExpressionUUID->"c8887939-b4b2-46be-a5ad-f502b49e197e"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetModuliSpaceMetric[\[DoubleStruckCapitalD],G,{\\!\
\\(\\*SubscriptBox[\\(\[Phi]\\), \
\\(i\\)]\\)},\\!\\(\\*StyleBox[\\\"print\\\",\\nFontSlant->\\\"Italic\\\"]\\)]\
 returns the metric on the moduli space parametrised by the RFM moduli \
{\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(i\\)]\\)}; set print=True to print \
kinetic terms (print=False by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"GetModuliSpaceMetric", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`Dim_", ",", "CasimirRFM`Private`G_", 
                    ",", "CasimirRFM`Private`moduli_", ",", 
                    RowBox[{"CasimirRFM`Private`print", ":", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BooleanQ", "[", "#1", "]"}], "&"}], ")"}]}], ":",
                     "False"}]}], "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`\[Delta]", ",", 
                    "CasimirRFM`Private`\[DoubleStruckD]", ",", 
                    "CasimirRFM`Private`\[Delta]fields", ",", 
                    "CasimirRFM`Private`kinterms", ",", 
                    "CasimirRFM`Private`g"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Dim", "-", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`G", "]"}]}], 
                    "\[LessEqual]", "2"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"GetModuliSpaceMetric", "::", "dim"}], 
                    "MessageName"], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`\[Delta]fields", "=", 
                    
                    RowBox[{"CasimirRFM`Private`\[Delta]", "/@", 
                    "CasimirRFM`Private`moduli"}]}], ";", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`\[DoubleStruckD]", "[", 
                    "CasimirRFM`Private`f_", "]"}], ":=", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"CasimirRFM`Private`j", "=", "1"}], 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`moduli", 
                    "]"}]], 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["\[PartialD]", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`moduli", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`j", 
                    "\[RightDoubleBracket]"}]}]], "CasimirRFM`Private`f"}], 
                    " ", 
                    
                    RowBox[{"CasimirRFM`Private`\[Delta]fields", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`j", 
                    "\[RightDoubleBracket]"}]}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`kinterms", "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    FractionBox[
                    SuperscriptBox[
                    RowBox[{"CasimirRFM`Private`\[DoubleStruckD]", "[", 
                    RowBox[{"Log", "[", 
                    SqrtBox[
                    RowBox[{"Det", "[", "#1", "]"}]], "]"}], "]"}], "2"], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"CasimirRFM`Private`Dim", "-", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`G", "]"}]}], 
                    ")"}], "-", "2"}]], "+", 
                    RowBox[{
                    FractionBox["1", "4"], " ", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"MatrixPower", "[", 
                    RowBox[{
                    RowBox[{
                    
                    TemplateBox[{"#1"}, "Inverse", SyntaxForm -> 
                    SuperscriptBox], ".", 
                    
                    RowBox[{"CasimirRFM`Private`\[DoubleStruckD]", "[", "#1", 
                    "]"}]}], ",", "2"}], "]"}], "]"}]}]}], "&"}], ")"}], "[", 
                    "CasimirRFM`Private`G", "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`g", "=", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{"Coefficient", "[", 
                    RowBox[{"CasimirRFM`Private`kinterms", ",", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], " ", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}]}], 
                    "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`j", ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "}"}]}], "]"}], 
                    "&"}], ")"}], "[", "CasimirRFM`Private`\[Delta]fields", 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{"CasimirRFM`Private`print", ",", 
                    RowBox[{"Print", "[", 
                    
                    RowBox[{"CasimirRFM`Private`kinterms", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`\[Delta]", "[", 
                    "CasimirRFM`Private`a_", "]"}], "\[RuleDelayed]", 
                    RowBox[{"\"(\[PartialD]\"", "<>", 
                    RowBox[{"ToString", "[", "CasimirRFM`Private`a", "]"}], 
                    "<>", "\")\""}]}], "}"}]}], "]"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"CasimirRFM`Private`g", "+", 
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`g", "]"}]}],
                     ")"}]}], "]"}], ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetModuliSpaceMetric\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetModuliSpaceMetric[\[DoubleStruckCapitalD],G,{\\!\
\\(\\*SubscriptBox[\\(\[Phi]\\), \
\\(i\\)]\\)},\\!\\(\\*StyleBox[\\\"print\\\",\\nFontSlant->\\\"Italic\\\"]\\)]\
 returns the metric on the moduli space parametrised by the RFM moduli \
{\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(i\\)]\\)}; set print=True to print \
kinetic terms (print=False by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetModuliSpaceMetric[\[DoubleStruckCapitalD],G,{\!\(\*SubscriptBox[\(\
\[Phi]\), \(i\)]\)},\!\(\*StyleBox[\"print\",\nFontSlant->\"Italic\"]\)] \
returns the metric on the moduli space parametrised by the RFM moduli \
{\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\)}; set print=True to print kinetic \
terms (print=False by default).", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetModuliSpaceMetric, {
      CasimirRFM`GetModuliSpaceMetric[
         Pattern[CasimirRFM`Private`Dim, 
          Blank[]], 
         Pattern[CasimirRFM`Private`G, 
          Blank[]], 
         Pattern[CasimirRFM`Private`moduli, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`print, 
           PatternTest[
            Blank[], BooleanQ[#]& ]], False]] :> 
       Block[{CasimirRFM`Private`\[Delta], 
          CasimirRFM`Private`\[DoubleStruckD], 
          CasimirRFM`Private`\[Delta]fields, CasimirRFM`Private`kinterms, 
          CasimirRFM`Private`g}, 
         If[CasimirRFM`Private`Dim - Length[CasimirRFM`Private`G] <= 2, 
           Message[
             MessageName[CasimirRFM`GetModuliSpaceMetric, "dim"]]; 
           Return[$Failed]]; 
         CasimirRFM`Private`\[Delta]fields = 
          Map[CasimirRFM`Private`\[Delta], CasimirRFM`Private`moduli]; 
         CasimirRFM`Private`\[DoubleStruckD][
            Pattern[CasimirRFM`Private`f, 
             Blank[]]] := Sum[D[CasimirRFM`Private`f, 
              Part[CasimirRFM`Private`moduli, CasimirRFM`Private`j]] 
            Part[CasimirRFM`Private`\[Delta]fields, CasimirRFM`Private`j], {
            CasimirRFM`Private`j, 1, 
             Length[CasimirRFM`Private`moduli]}]; 
         CasimirRFM`Private`kinterms = Simplify[
            ((1/((CasimirRFM`Private`Dim - Length[CasimirRFM`Private`G]) - 2))
               CasimirRFM`Private`\[DoubleStruckD][
                Log[
                 Sqrt[
                  Det[#]]]]^2 + (1/4) Tr[
               MatrixPower[
                Dot[
                 Inverse[#], 
                 CasimirRFM`Private`\[DoubleStruckD][#]], 2]]& )[
            CasimirRFM`Private`G]]; CasimirRFM`Private`g = Simplify[
            (Table[
             Coefficient[
             CasimirRFM`Private`kinterms, Part[#, CasimirRFM`Private`i] 
              Part[#, CasimirRFM`Private`j]], {CasimirRFM`Private`i, 
              Length[#]}, {CasimirRFM`Private`j, 
              Length[#]}]& )[CasimirRFM`Private`\[Delta]fields]]; 
         If[CasimirRFM`Private`print, 
           Print[
            ReplaceAll[
            CasimirRFM`Private`kinterms, {CasimirRFM`Private`\[Delta][
                Pattern[CasimirRFM`Private`a, 
                 Blank[]]] :> 
              "(\[PartialD]" <> ToString[CasimirRFM`Private`a] <> ")"}]]]; 
         Return[(1/2) (CasimirRFM`Private`g + 
            Transpose[CasimirRFM`Private`g])]; Null]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`GetModuliSpaceMetric"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036805719211*^9, 3.993041321766204*^9, {3.993041400395507*^9, 
   3.993041444990291*^9}, 3.993041609642748*^9, {3.993041671757348*^9, 
   3.9930416835878487`*^9}, {3.993041737086694*^9, 3.9930417434741573`*^9}, 
   3.993041813126852*^9, {3.9930418760862226`*^9, 3.9930418997397947`*^9}, 
   3.9930939239629593`*^9, 3.9930939914297113`*^9, 3.993097085000228*^9, {
   3.99328267438514*^9, 3.99328269527524*^9}, 3.9937300264213552`*^9, 
   3.993874188125228*^9, 3.993907116593851*^9, 3.994165962226775*^9, 
   3.994230618001902*^9, 3.994230677552888*^9},
 CellLabel->"Out[35]=",ExpressionUUID->"acadf30d-69fc-4af6-8923-fbce79edd445"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"21", " ", 
    SuperscriptBox["\<\"(\[PartialD]u)\"\>", "2"]}], "2"], "+", 
  RowBox[{"3", " ", 
   SuperscriptBox["\<\"(\[PartialD]w)\"\>", "2"]}], "+", 
  SuperscriptBox["\<\"(\[PartialD]\[Zeta])\"\>", "2"], "+", 
  FractionBox[
   RowBox[{"63", " ", 
    SuperscriptBox["\<\"(\[PartialD]R)\"\>", "2"]}], 
   RowBox[{"2", " ", 
    SuperscriptBox["R", "2"]}]]}]], "Print",
 CellChangeTimes->{3.994230677593423*^9},
 CellLabel->
  "During evaluation of \
In[35]:=",ExpressionUUID->"b423df66-6368-45dd-997d-6a58c32ff489"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["63", 
       RowBox[{"2", " ", 
        SuperscriptBox["R", "2"]}]], "0", "0", "0"},
     {"0", 
      FractionBox["21", "2"], "0", "0"},
     {"0", "0", "3", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.993036805719211*^9, 3.993041321766204*^9, {3.993041400395507*^9, 
   3.993041444990291*^9}, 3.993041609642748*^9, {3.993041671757348*^9, 
   3.9930416835878487`*^9}, {3.993041737086694*^9, 3.9930417434741573`*^9}, 
   3.993041813126852*^9, {3.9930418760862226`*^9, 3.9930418997397947`*^9}, 
   3.9930939239629593`*^9, 3.9930939914297113`*^9, 3.993097085000228*^9, {
   3.99328267438514*^9, 3.99328269527524*^9}, 3.9937300264213552`*^9, 
   3.993874188125228*^9, 3.993907116593851*^9, 3.994165962226775*^9, 
   3.994230618001902*^9, 3.994230677594194*^9},
 CellLabel->
  "Out[36]//MatrixForm=",ExpressionUUID->"99464325-28fe-4b5b-9888-\
feab03176413"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "GetInvariantForms"}], "\[IndentingNewLine]", 
 RowBox[{"Map", "[", 
  RowBox[{"MatrixForm", ",", 
   RowBox[{
    RowBox[{"GetInvariantForms", "[", "gens", "]"}], "[", 
    RowBox[{"[", 
     RowBox[{";;", "2"}], "]"}], "]"}], ",", "2"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"MatrixForm", "@", 
    RowBox[{"SparseArray", "[", 
     RowBox[{"#", ",", 
      RowBox[{"ConstantArray", "[", 
       RowBox[{"7", ",", "2"}], "]"}]}], "]"}]}], "&"}], "/@", 
  RowBox[{
   RowBox[{
    RowBox[{"GetInvariantForms", "[", "gens", "]"}], "[", 
    RowBox[{"[", "3", "]"}], "]"}], "[", 
   RowBox[{"[", "3", "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.9930324479529047`*^9}, {3.993033163963118*^9, 
   3.99303322194775*^9}, {3.993033609095916*^9, 3.993033616880159*^9}, {
   3.993034651042116*^9, 3.9930347690420723`*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[128]:=",ExpressionUUID->"f4049391-61f1-496c-ae8a-53a9b20a746c"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetInvariantForms[generatorList] returns a basis of \
p-forms invariant under the action of the group with generators \
\\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...}, in the form {Betti numbers, List of invariant p-forms, List \
of p-form coefficients}. The form coefficients are given as a list of rules \
that can be used to define a SparseArray[coefficients\[LeftDoubleBracket]p+1\
\[RightDoubleBracket], ConstantArray[k,p]] encoding the components of a \
p-form on a k-dimensional space.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"GetInvariantForms", "[", 
                    RowBox[{"CasimirRFM`Private`gList_", "?", "ListQ"}], 
                    "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"First", "[", "CasimirRFM`Private`gList", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}]}], ",", "CasimirRFM`Private`dBasis", ",", 
                    "CasimirRFM`Private`genform", ",", 
                    "CasimirRFM`Private`tgenform", ",", 
                    "CasimirRFM`Private`coeff", ",", 
                    RowBox[{"CasimirRFM`Private`sys", "=", 
                    RowBox[{"{", "}"}]}], ",", "CasimirRFM`Private`sol", ",", 
                    "CasimirRFM`Private`invform", ",", 
                    "CasimirRFM`Private`Betti", ",", 
                    "CasimirRFM`Private`forms"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`invform", "=", 
                    RowBox[{"{", "1", "}"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`dBasis", "=", 
                    
                    RowBox[{"CasimirRFM`Private`diffBasis", "[", 
                    "CasimirRFM`Private`k", "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Betti", "=", 
                    RowBox[{"Join", "[", 
                    RowBox[{
                    RowBox[{"{", "1", "}"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`i", "=", "1"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`i", "\[LessEqual]", 
                    "CasimirRFM`Private`k"}], ",", 
                    RowBox[{"CasimirRFM`Private`i", "++"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`coeff", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    "CasimirRFM`Private`j", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`j", ",", "1", ",", 
                    RowBox[{"Length", "[", 
                    
                    RowBox[{"CasimirRFM`Private`dBasis", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}]}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`genform", "=", 
                    RowBox[{"CasimirRFM`Private`coeff", ".", 
                    
                    RowBox[{"CasimirRFM`Private`dBasis", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sys", "=", 
                    RowBox[{"{", "}"}]}], ";", 
                    RowBox[{"For", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`j", "=", "1"}], ",", 
                    RowBox[{"CasimirRFM`Private`j", "\[LessEqual]", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`gList", 
                    "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`j", "++"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`tgenform", "=", 
                    RowBox[{"TensorExpand", "[", 
                    
                    RowBox[{"CasimirRFM`Private`genform", "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"CasimirRFM`Private`rep", "[", 
                    
                    RowBox[{"CasimirRFM`Private`gList", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`j", 
                    "\[RightDoubleBracket]"}], "]"}]}], "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"CasimirRFM`Private`sys", ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#1", "]"}], ">", "1"}], ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", "0"}], "]"}]}], "]"}], 
                    "&"}], ")"}], "[", 
                    RowBox[{"Normal", "[", 
                    RowBox[{"CoefficientArrays", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`genform", "-", 
                    "CasimirRFM`Private`tgenform"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`dBasis", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}]}], "]"}], "]"}], "]"}], ";"}]}],
                     "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`sys", "=", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"CasimirRFM`Private`sys", ",", "1"}], "]"}]}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`sol", "=", 
                    RowBox[{
                    RowBox[{"Solve", "[", 
                    RowBox[{"CasimirRFM`Private`sys", "\[Equal]", "0"}], 
                    "]"}], "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}], ";", 
                    RowBox[{"AppendTo", "[", 
                    RowBox[{"CasimirRFM`Private`invform", ",", 
                    RowBox[{"Simplify", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`genform", "/.", 
                    "\[VeryThinSpace]", "CasimirRFM`Private`sol"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"0", " ", 
                    RowBox[{"TensorWedge", "[", "___", "]"}]}], 
                    "\[RuleDelayed]", "0"}], "}"}]}], "]"}]}], "]"}], ";", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`Betti", 
                    "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", "+", "1"}], 
                    "\[RightDoubleBracket]"}], "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CasimirRFM`Private`coeff", "]"}], 
                    "-", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "#1", "]"}], ">", "1"}], ",", 
                    RowBox[{"MatrixRank", "[", 
                    RowBox[{"Normal", "[", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], "]"}], "]"}], ",", "0"}], 
                    "]"}]}], "&"}], ")"}], "[", 
                    
                    RowBox[{"CoefficientArrays", "[", 
                    "CasimirRFM`Private`sys", "]"}], "]"}]}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`forms", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{"#1", ",", "0"}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{"CoefficientList", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`c", "[", 
                    "CasimirRFM`Private`a", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`a", ",", 
                    RowBox[{"Binomial", "[", 
                    RowBox[{"CasimirRFM`Private`k", ",", 
                    RowBox[{"Floor", "[", 
                    FractionBox["CasimirRFM`Private`k", "2"], "]"}]}], 
                    "]"}]}], "}"}]}], "]"}]}], "]"}], "]"}], "]"}], "&"}], 
                    ")"}], "/@", "CasimirRFM`Private`invform"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`Betti", ",", 
                    "CasimirRFM`Private`forms", ",", 
                    
                    RowBox[{"CasimirRFM`Private`GetFormCoefficients", "[", 
                    "CasimirRFM`Private`forms", "]"}]}], "}"}], "]"}]}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`GetInvariantForms\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"GetInvariantForms[generatorList] returns a basis of \
p-forms invariant under the action of the group with generators \
\\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...}, in the form {Betti numbers, List of invariant p-forms, List \
of p-form coefficients}. The form coefficients are given as a list of rules \
that can be used to define a SparseArray[coefficients\[LeftDoubleBracket]p+1\
\[RightDoubleBracket], ConstantArray[k,p]] encoding the components of a \
p-form on a k-dimensional space.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "GetInvariantForms[generatorList] returns a basis of p-forms invariant \
under the action of the group with generators \
\!\(\*StyleBox[\"generatorList\",\nFontSlant->\"Italic\"]\) = \
{\!\(\*SubscriptBox[\(g\), \(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\),...}, \
in the form {Betti numbers, List of invariant p-forms, List of p-form \
coefficients}. The form coefficients are given as a list of rules that can be \
used to define a SparseArray[coefficients\[LeftDoubleBracket]p+1\
\[RightDoubleBracket], ConstantArray[k,p]] encoding the components of a \
p-form on a k-dimensional space.", "Documentation" -> None, "OwnValues" -> 
    None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`GetInvariantForms, {CasimirRFM`GetInvariantForms[
         PatternTest[
          Pattern[CasimirRFM`Private`gList, 
           Blank[]], ListQ]] :> Module[{CasimirRFM`Private`k = Length[
            Part[
             First[CasimirRFM`Private`gList], 1]], CasimirRFM`Private`dBasis, 
          CasimirRFM`Private`genform, CasimirRFM`Private`tgenform, 
          CasimirRFM`Private`coeff, CasimirRFM`Private`sys = {}, 
          CasimirRFM`Private`sol, CasimirRFM`Private`invform, 
          CasimirRFM`Private`Betti, CasimirRFM`Private`forms}, 
         CasimirRFM`Private`invform = {1}; 
         CasimirRFM`Private`dBasis = 
          CasimirRFM`Private`diffBasis[CasimirRFM`Private`k]; 
         CasimirRFM`Private`Betti = Join[{1}, 
            ConstantArray[0, CasimirRFM`Private`k]]; 
         For[CasimirRFM`Private`i = 1, CasimirRFM`Private`i <= 
           CasimirRFM`Private`k, 
           Increment[CasimirRFM`Private`i], CasimirRFM`Private`coeff = Table[
              CasimirRFM`Private`c[CasimirRFM`Private`j], {
              CasimirRFM`Private`j, 1, 
               Length[
                Part[CasimirRFM`Private`dBasis, CasimirRFM`Private`i]]}]; 
           CasimirRFM`Private`genform = Dot[CasimirRFM`Private`coeff, 
              Part[CasimirRFM`Private`dBasis, CasimirRFM`Private`i]]; 
           CasimirRFM`Private`sys = {}; 
           For[CasimirRFM`Private`j = 1, CasimirRFM`Private`j <= 
             Length[CasimirRFM`Private`gList], 
             Increment[CasimirRFM`Private`j], 
             CasimirRFM`Private`tgenform = TensorExpand[
                ReplaceAll[CasimirRFM`Private`genform, 
                 CasimirRFM`Private`rep[
                  Part[CasimirRFM`Private`gList, CasimirRFM`Private`j]]]]; (
              AppendTo[CasimirRFM`Private`sys, 
               If[Length[#] > 1, 
                Part[#, 2], 0]]& )[
               Normal[
                CoefficientArrays[
                CasimirRFM`Private`genform - CasimirRFM`Private`tgenform, 
                 Part[CasimirRFM`Private`dBasis, CasimirRFM`Private`i]]]]; 
             Null]; CasimirRFM`Private`sys = 
            Flatten[CasimirRFM`Private`sys, 1]; 
           CasimirRFM`Private`sol = Part[
              Solve[CasimirRFM`Private`sys == 0], 1]; 
           AppendTo[CasimirRFM`Private`invform, 
             Simplify[
              ReplaceAll[
               ReplaceAll[
               CasimirRFM`Private`genform, CasimirRFM`Private`sol], {
               0 TensorWedge[
                   BlankNullSequence[]] :> 0}]]]; 
           Part[CasimirRFM`Private`Betti, CasimirRFM`Private`i + 1] = (
             Length[CasimirRFM`Private`coeff] - If[Length[#] > 1, 
              MatrixRank[
               Normal[
                Part[#, 2]]], 0]& )[
              CoefficientArrays[CasimirRFM`Private`sys]]; Null]; 
         CasimirRFM`Private`forms = Map[(DeleteCases[#, 0]& )[
             Flatten[
              CoefficientList[#, 
               Table[
                CasimirRFM`Private`c[CasimirRFM`Private`a], {
                CasimirRFM`Private`a, 
                 Binomial[CasimirRFM`Private`k, 
                  Floor[CasimirRFM`Private`k/2]]}]]]]& , 
            CasimirRFM`Private`invform]; 
         Return[{CasimirRFM`Private`Betti, CasimirRFM`Private`forms, 
            CasimirRFM`Private`GetFormCoefficients[
            CasimirRFM`Private`forms]}]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`GetInvariantForms"|>, False]]], "Output",
 CellChangeTimes->{{3.993033172797875*^9, 3.993033222337174*^9}, {
   3.993033603103623*^9, 3.993033617571677*^9}, 3.9930337549661922`*^9, 
   3.993033865827127*^9, 3.9930339562444468`*^9, {3.993034059337366*^9, 
   3.99303407779886*^9}, 3.993034108739687*^9, {3.99303466265523*^9, 
   3.993034769623734*^9}, 3.993093923407246*^9, 3.9930939908760777`*^9, 
   3.993097084446042*^9, 3.993282674424943*^9, 3.993730026476885*^9, 
   3.993874188182445*^9, 3.993907121556383*^9, 3.994165962377625*^9, 
   3.9942306776248903`*^9, 3.994232798309963*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"9c185d19-68bc-423e-87e3-6affe4148ea1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         TagBox["1",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["1",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["3",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["5",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["5",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["3",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["1",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox["1",
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", 
     TagBox[GridBox[{
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {"1"}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               SubscriptBox["dz", "7"]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}]}]},
              {
               RowBox[{
                SubscriptBox["dz", "1"], "\[TensorWedge]", 
                SubscriptBox["dz", "2"]}]}
             },
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]},
              {
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SubscriptBox["dz", "1"], "\[TensorWedge]", 
                  SubscriptBox["dz", "3"], "\[TensorWedge]", 
                  SubscriptBox["dz", "4"]}]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}]}]},
              {
               RowBox[{
                SubscriptBox["dz", "1"], "\[TensorWedge]", 
                SubscriptBox["dz", "2"], "\[TensorWedge]", 
                SubscriptBox["dz", "7"]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                SubscriptBox["dz", "3"], "\[TensorWedge]", 
                SubscriptBox["dz", "4"], "\[TensorWedge]", 
                SubscriptBox["dz", "5"], "\[TensorWedge]", 
                SubscriptBox["dz", "6"]}]},
              {
               RowBox[{
                RowBox[{"-", 
                 RowBox[{
                  SubscriptBox["dz", "1"], "\[TensorWedge]", 
                  SubscriptBox["dz", "3"], "\[TensorWedge]", 
                  SubscriptBox["dz", "4"], "\[TensorWedge]", 
                  SubscriptBox["dz", "7"]}]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "-", 
                RowBox[{
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"]}]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                SubscriptBox["dz", "3"], "\[TensorWedge]", 
                SubscriptBox["dz", "4"], "\[TensorWedge]", 
                SubscriptBox["dz", "5"], "\[TensorWedge]", 
                SubscriptBox["dz", "6"], "\[TensorWedge]", 
                SubscriptBox["dz", "7"]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]},
              {
               RowBox[{
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "3"], "\[TensorWedge]", 
                 SubscriptBox["dz", "5"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}], "+", 
                RowBox[{
                 SubscriptBox["dz", "1"], "\[TensorWedge]", 
                 SubscriptBox["dz", "2"], "\[TensorWedge]", 
                 SubscriptBox["dz", "4"], "\[TensorWedge]", 
                 SubscriptBox["dz", "6"], "\[TensorWedge]", 
                 SubscriptBox["dz", "7"]}]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                SubscriptBox["dz", "1"], "\[TensorWedge]", 
                SubscriptBox["dz", "2"], "\[TensorWedge]", 
                SubscriptBox["dz", "3"], "\[TensorWedge]", 
                SubscriptBox["dz", "4"], "\[TensorWedge]", 
                SubscriptBox["dz", "5"], "\[TensorWedge]", 
                SubscriptBox["dz", "6"]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]},
        {
         TagBox[
          RowBox[{"(", "\[NoBreak]", 
           TagBox[GridBox[{
              {
               RowBox[{
                SubscriptBox["dz", "1"], "\[TensorWedge]", 
                SubscriptBox["dz", "2"], "\[TensorWedge]", 
                SubscriptBox["dz", "3"], "\[TensorWedge]", 
                SubscriptBox["dz", "4"], "\[TensorWedge]", 
                SubscriptBox["dz", "5"], "\[TensorWedge]", 
                SubscriptBox["dz", "6"], "\[TensorWedge]", 
                SubscriptBox["dz", "7"]}]}
             },
             
             GridBoxAlignment->{
              "Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
             GridBoxSpacings->{"Columns" -> {
                 Offset[0.27999999999999997`], {
                  Offset[0.5599999999999999]}, 
                 Offset[0.27999999999999997`]}, "Rows" -> {
                 Offset[0.2], {
                  Offset[0.4]}, 
                 Offset[0.2]}}],
            Column], "\[NoBreak]", ")"}],
          Function[BoxForm`e$, 
           MatrixForm[BoxForm`e$]]]}
       },
       GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
       GridBoxSpacings->{"Columns" -> {
           Offset[0.27999999999999997`], {
            Offset[0.5599999999999999]}, 
           Offset[0.27999999999999997`]}, "Rows" -> {
           Offset[0.2], {
            Offset[0.4]}, 
           Offset[0.2]}}],
      Column], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], "}"}]], "Output",
 CellChangeTimes->{{3.993033172797875*^9, 3.993033222337174*^9}, {
   3.993033603103623*^9, 3.993033617571677*^9}, 3.9930337549661922`*^9, 
   3.993033865827127*^9, 3.9930339562444468`*^9, {3.993034059337366*^9, 
   3.99303407779886*^9}, 3.993034108739687*^9, {3.99303466265523*^9, 
   3.993034769623734*^9}, 3.993093923407246*^9, 3.9930939908760777`*^9, 
   3.993097084446042*^9, 3.993282674424943*^9, 3.993730026476885*^9, 
   3.993874188182445*^9, 3.993907121556383*^9, 3.994165962377625*^9, 
   3.9942306776248903`*^9, 3.994232798621881*^9},
 CellLabel->
  "Out[129]=",ExpressionUUID->"5da299f3-7b3b-4f17-af7b-7f3ca3b04cd0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "1", "0", "1", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "1", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", 
        RowBox[{"-", "1"}], "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {7, 7}, 0, {
       1, {{0, 0, 0, 2, 4, 6, 8, 8}, {{4}, {6}, {3}, {5}, {4}, {6}, {3}, {
         5}}}, {1, 1, -1, 1, -1, 1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "1", "0", "0"},
       {"0", "0", "0", "0", "0", "1", "0"},
       {"0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0", "0"},
       {"0", "0", "0", 
        RowBox[{"-", "1"}], "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {7, 7}, 0, {
       1, {{0, 0, 0, 1, 2, 3, 4, 4}, {{5}, {6}, {3}, {4}}}, {1, 
        1, -1, -1}}]]]], ",", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "1", "0", "0", "0", "0", "0"},
       {
        RowBox[{"-", "1"}], "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[
     SparseArray[
      Automatic, {7, 7}, 0, {
       1, {{0, 1, 2, 2, 2, 2, 2, 2}, {{2}, {1}}}, {1, -1}}]]]]}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.993033172797875*^9, 3.993033222337174*^9}, {
   3.993033603103623*^9, 3.993033617571677*^9}, 3.9930337549661922`*^9, 
   3.993033865827127*^9, 3.9930339562444468`*^9, {3.993034059337366*^9, 
   3.99303407779886*^9}, 3.993034108739687*^9, {3.99303466265523*^9, 
   3.993034769623734*^9}, 3.993093923407246*^9, 3.9930939908760777`*^9, 
   3.993097084446042*^9, 3.993282674424943*^9, 3.993730026476885*^9, 
   3.993874188182445*^9, 3.993907121556383*^9, 3.994165962377625*^9, 
   3.9942306776248903`*^9, 3.994232798663164*^9},
 CellLabel->
  "Out[130]=",ExpressionUUID->"27606061-6581-4815-8de1-c152ef2df88a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "SpinStructures"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpinStructures", "[", "gens", "]"}], "[", "\"\<GeneralForm\>\"", 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"SpinStructures", "[", "gens", "]"}], "[", "\"\<Allowed\>\"", 
  "]"}]}], "Input",
 CellChangeTimes->{{3.9930315967258244`*^9, 3.9930316375594187`*^9}, {
   3.993031873123794*^9, 3.993031940349531*^9}, 3.9930321239539967`*^9, {
   3.993032414039645*^9, 3.9930324479529047`*^9}, {3.993033163963118*^9, 
   3.99303322194775*^9}, {3.993033609095916*^9, 3.993033616880159*^9}, {
   3.993034651042116*^9, 3.9930347690420723`*^9}, {3.993034804683631*^9, 
   3.993034809367537*^9}, {3.9938743603064117`*^9, 3.993874379178955*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[40]:=",ExpressionUUID->"b1491b4d-ca2a-410a-8931-13e496ae26b4"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"SpinStructures[\\!\\(\\*StyleBox[\\\"generatorList\\\
\",\\nFontSlant->\\\"Italic\\\"]\\)] returns the most general spin structure \
on the RFM with generators \
\\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...} in terms of a vector \\!\\(\\*OverscriptBox[\\(h\\), \\(\
\[RightArrow]\\)]\\) = {\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),...,\\!\\(\
\\*SubscriptBox[\\(h\\), \\(k\\)]\\)} encoding the fermion boundary \
conditions compatible with the quotient \\!\\(\\*SuperscriptBox[\\(T\\), \\(k\
\\)]\\)/\[CapitalGamma], where \[CapitalGamma] is the finite group generated \
by {\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...}. The output is the Association <|\\\"GeneralForm\\\" \[Rule] \
{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(h\\), \\(k\\)]\\)},\\\"Allowed\\\" \
\[Rule] List of allowed structures|>.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    
                    RowBox[{
                    "SpinStructures", "[", "CasimirRFM`Private`group_List", 
                    "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    RowBox[{"CasimirRFM`Private`h", "=", "h"}], ",", 
                    "CasimirRFM`Private`H", ",", "CasimirRFM`Private`spins", 
                    ",", "CasimirRFM`Private`allowed", ",", 
                    "CasimirRFM`Private`hvec", ",", 
                    "CasimirRFM`Private`rule"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"CasimirRFM`Private`group", ",", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}], "&"}]}],
                     "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"SpinStructures", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`n", "=", 
                    RowBox[{"Length", "[", 
                    RowBox[{
                    RowBox[{"First", "[", "CasimirRFM`Private`group", "]"}], 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`spins", "=", 
                    RowBox[{"Tuples", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    FractionBox["1", "2"]}], "}"}], ",", 
                    "CasimirRFM`Private`n"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`hvec", "=", 
                    RowBox[{"Array", "[", 
                    
                    RowBox[{"CasimirRFM`Private`h", ",", 
                    "CasimirRFM`Private`n"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`H", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`group"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`allowed", "=", 
                    RowBox[{"Select", "[", 
                    RowBox[{"CasimirRFM`Private`spins", ",", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`n", 
                    "]"}], "-", 
                    RowBox[{
                    "CasimirRFM`Private`H", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}], 
                    "]"}], ".", "CasimirRFM`Private`hvec"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Rule]", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], "&"}], ")"}], "/@", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`hvec", ",", "#1"}], "}"}], 
                    "]"}]}], "]"}]}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`j", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`H", "]"}]}], 
                    "}"}]}], "]"}], "]"}], ",", "IntegerQ"}], "]"}], "&"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`allowed", "=", 
                    RowBox[{"Select", "[", 
                    RowBox[{"CasimirRFM`Private`allowed", ",", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    RowBox[{
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"ElementOrder", "[", "#1", "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "3", 
                    "\[RightDoubleBracket]"}], "-", 
                    RowBox[{"CasimirRFM`Private`hvec", ".", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}]}], ")"}]}], "&"}], ")"}], 
                    "/@", "CasimirRFM`Private`group"}], "/.", 
                    "\[VeryThinSpace]", 
                    RowBox[{"Flatten", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], "\[Rule]", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}]}], "}"}], "&"}], ")"}], "/@", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`hvec", ",", "#1"}], "}"}], 
                    "]"}]}], "]"}]}], "]"}], ",", "EvenQ"}], "]"}], "&"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`rule", "=", 
                    
                    RowBox[{"CasimirRFM`Private`RuleFromList", "[", 
                    "CasimirRFM`Private`allowed", "]"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"Association", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"\"GeneralForm\"", "\[Rule]", 
                    "CasimirRFM`Private`hvec"}], "/.", "\[VeryThinSpace]", 
                    "CasimirRFM`Private`rule"}], "/.", "\[VeryThinSpace]", 
                    RowBox[{"{", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`h", "[", 
                    "CasimirRFM`Private`a_", "]"}], "\[RuleDelayed]", 
                    SubscriptBox[
                    "CasimirRFM`Private`h", "CasimirRFM`Private`a"]}], 
                    "}"}]}], ",", 
                    
                    RowBox[{"\"Allowed\"", "\[Rule]", 
                    "CasimirRFM`Private`allowed"}]}], "]"}], "]"}], ";"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`SpinStructures\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"SpinStructures[\\!\\(\\*StyleBox[\\\"generatorList\\\
\",\\nFontSlant->\\\"Italic\\\"]\\)] returns the most general spin structure \
on the RFM with generators \
\\!\\(\\*StyleBox[\\\"generatorList\\\",\\nFontSlant->\\\"Italic\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...} in terms of a vector \\!\\(\\*OverscriptBox[\\(h\\), \\(\
\[RightArrow]\\)]\\) = {\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),...,\\!\\(\
\\*SubscriptBox[\\(h\\), \\(k\\)]\\)} encoding the fermion boundary \
conditions compatible with the quotient \\!\\(\\*SuperscriptBox[\\(T\\), \\(k\
\\)]\\)/\[CapitalGamma], where \[CapitalGamma] is the finite group generated \
by {\\!\\(\\*SubscriptBox[\\(g\\), \\(1\\)]\\),\\!\\(\\*SubscriptBox[\\(g\\), \
\\(2\\)]\\),...}. The output is the Association <|\\\"GeneralForm\\\" \[Rule] \
{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(h\\), \\(k\\)]\\)},\\\"Allowed\\\" \
\[Rule] List of allowed structures|>.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "SpinStructures[\!\(\*StyleBox[\"generatorList\",\nFontSlant->\"Italic\"]\
\)] returns the most general spin structure on the RFM with generators \
\!\(\*StyleBox[\"generatorList\",\nFontSlant->\"Italic\"]\) = \
{\!\(\*SubscriptBox[\(g\), \(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\),...} \
in terms of a vector \!\(\*OverscriptBox[\(h\), \(\[RightArrow]\)]\) = \
{\!\(\*SubscriptBox[\(h\), \(1\)]\),...,\!\(\*SubscriptBox[\(h\), \(k\)]\)} \
encoding the fermion boundary conditions compatible with the quotient \
\!\(\*SuperscriptBox[\(T\), \(k\)]\)/\[CapitalGamma], where \[CapitalGamma] \
is the finite group generated by {\!\(\*SubscriptBox[\(g\), \
\(1\)]\),\!\(\*SubscriptBox[\(g\), \(2\)]\),...}. The output is the \
Association <|\"GeneralForm\" \[Rule] {\!\(\*SubscriptBox[\(h\), \
\(1\)]\),...,\!\(\*SubscriptBox[\(h\), \(k\)]\)},\"Allowed\" \[Rule] List of \
allowed structures|>.", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`SpinStructures, {CasimirRFM`SpinStructures[
         Pattern[CasimirRFM`Private`group, 
          Blank[List]]] :> 
       Block[{CasimirRFM`Private`n, CasimirRFM`Private`h = $CellContext`h, 
          CasimirRFM`Private`H, CasimirRFM`Private`spins, 
          CasimirRFM`Private`allowed, CasimirRFM`Private`hvec, 
          CasimirRFM`Private`rule}, If[
           Not[
            AllTrue[CasimirRFM`Private`group, MatchQ[#, {
               PatternTest[
                Blank[], MatrixQ], 
               PatternTest[
                Blank[], VectorQ], 
               PatternTest[
                Blank[], NumericQ]}]& ]], Message[
             MessageName[CasimirRFM`SpinStructures, "arg"]]; Return[$Failed]]; 
         CasimirRFM`Private`n = Length[
            Part[
             First[CasimirRFM`Private`group], 1]]; 
         CasimirRFM`Private`spins = Tuples[{0, 1/2}, CasimirRFM`Private`n]; 
         CasimirRFM`Private`hvec = 
          Array[CasimirRFM`Private`h, CasimirRFM`Private`n]; 
         CasimirRFM`Private`H = Map[Part[#, 1]& , CasimirRFM`Private`group]; 
         CasimirRFM`Private`allowed = Select[CasimirRFM`Private`spins, AllTrue[
             Flatten[
              Table[
               ReplaceAll[
                Dot[
                 Transpose[
                 IdentityMatrix[CasimirRFM`Private`n] - Part[
                  CasimirRFM`Private`H, CasimirRFM`Private`j]], 
                 CasimirRFM`Private`hvec], 
                Flatten[
                 Map[{Part[#, 1] -> Part[#, 2]}& , 
                  Transpose[{CasimirRFM`Private`hvec, #}]]]], {
               CasimirRFM`Private`j, 
                Length[CasimirRFM`Private`H]}]], IntegerQ]& ]; 
         CasimirRFM`Private`allowed = 
          Select[CasimirRFM`Private`allowed, AllTrue[
             Flatten[
              ReplaceAll[
               Map[
               CasimirRFM`ElementOrder[#] (Part[#, 3] - Dot[
                 CasimirRFM`Private`hvec, 
                  Part[#, 2]])& , CasimirRFM`Private`group], 
               Flatten[
                Map[{Part[#, 1] -> Part[#, 2]}& , 
                 Transpose[{CasimirRFM`Private`hvec, #}]]]]], EvenQ]& ]; 
         CasimirRFM`Private`rule = 
          CasimirRFM`Private`RuleFromList[CasimirRFM`Private`allowed]; 
         Return[<|
            ReplaceAll[
             ReplaceAll[
             "GeneralForm" -> CasimirRFM`Private`hvec, 
              CasimirRFM`Private`rule], {CasimirRFM`Private`h[
                Pattern[CasimirRFM`Private`a, 
                 Blank[]]] :> 
              Subscript[CasimirRFM`Private`h, CasimirRFM`Private`a]}], 
            "Allowed" -> CasimirRFM`Private`allowed|>]; Null]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`SpinStructures"|>, False]]], "Output",
 CellChangeTimes->{
  3.993034809716848*^9, 3.993034906499796*^9, 3.9930349379110518`*^9, 
   3.993035093032494*^9, 3.993035172311363*^9, 3.993035214121038*^9, 
   3.993035259473946*^9, 3.993093923884439*^9, 3.9930939913530273`*^9, 
   3.993097084920642*^9, {3.9932826748827467`*^9, 3.99328270379473*^9}, 
   3.993282811177575*^9, 3.993730026937104*^9, 3.993874188660144*^9, 
   3.993874379538549*^9, 3.993907128911253*^9, 3.99416596315797*^9, 
   3.994230678100894*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"3f5c8ea7-2716-4ad1-82e7-fb4c83b0042c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["h", "1"], ",", 
   SubscriptBox["h", "1"], ",", 
   SubscriptBox["h", "3"], ",", 
   SubscriptBox["h", "3"], ",", 
   SubscriptBox["h", "3"], ",", 
   SubscriptBox["h", "3"], ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993034809716848*^9, 3.993034906499796*^9, 3.9930349379110518`*^9, 
   3.993035093032494*^9, 3.993035172311363*^9, 3.993035214121038*^9, 
   3.993035259473946*^9, 3.993093923884439*^9, 3.9930939913530273`*^9, 
   3.993097084920642*^9, {3.9932826748827467`*^9, 3.99328270379473*^9}, 
   3.993282811177575*^9, 3.993730026937104*^9, 3.993874188660144*^9, 
   3.993874379538549*^9, 3.993907128911253*^9, 3.99416596315797*^9, 
   3.994230678109358*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"47f592a6-06b9-4f96-b402-499eb22d3d11"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}],
     "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0", ",", "0", ",", "0", ",", "0", ",", 
     "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993034809716848*^9, 3.993034906499796*^9, 3.9930349379110518`*^9, 
   3.993035093032494*^9, 3.993035172311363*^9, 3.993035214121038*^9, 
   3.993035259473946*^9, 3.993093923884439*^9, 3.9930939913530273`*^9, 
   3.993097084920642*^9, {3.9932826748827467`*^9, 3.99328270379473*^9}, 
   3.993282811177575*^9, 3.993730026937104*^9, 3.993874188660144*^9, 
   3.993874379538549*^9, 3.993907128911253*^9, 3.99416596315797*^9, 
   3.99423067812469*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"1b0670d6-6864-40e8-b53d-8d7fea19a5a3"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Casimir & Lattice sum functions", "Section",
 CellChangeTimes->{{3.993035381493606*^9, 3.9930353839914083`*^9}, {
  3.994233024028163*^9, 
  3.9942330259720287`*^9}},ExpressionUUID->"d981eecd-e1f2-4ef7-b2c5-\
52e6b961bafb"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "Ewald"}], "\[IndentingNewLine]", 
 RowBox[{"Ewald", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "6"], ",", 
     FractionBox["1", "6"], ",", 
     FractionBox["1", "6"]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"]}], "}"}], ",", "6", ",", "\[Pi]", ",", 
   RowBox[{"IdentityMatrix", "[", "3", "]"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036706841413*^9}, {
  3.993042071155477*^9, 3.993042167172505*^9}, {3.993042202336151*^9, 
  3.9930422055368147`*^9}, {3.993042258699604*^9, 3.99304232386864*^9}, {
  3.9930423686108713`*^9, 3.9930423868943043`*^9}, {3.993042417326748*^9, 
  3.993042552536271*^9}, {3.993042589077619*^9, 3.9930428330491657`*^9}, {
  3.993907157987705*^9, 3.9939071916074467`*^9}, {3.993907255294492*^9, 
  3.993907271390912*^9}, {3.993907306291029*^9, 3.9939073336372747`*^9}, {
  3.993907366545925*^9, 3.993907398945971*^9}, {3.994166013370866*^9, 
  3.9941660164546824`*^9}, {3.994231211030254*^9, 3.994231242649762*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[77]:=",ExpressionUUID->"129e7278-6cac-40d5-99d9-d892d216c326"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Ewald[c,h,s,\[Alpha],G,\[Epsilon]] numerically \
computes the lattice sum \\!\\(\\*UnderscriptBox[\\\"\[Sum]\\\", \
RowBox[{OverscriptBox[StyleBox[\\\"n\\\", \\\"TI\\\"], \
\\\"\[RightVector]\\\"], \\\"\[Element]\\\", StyleBox[\\\"Z\\\", \
FontSlant->\\\"Plain\\\"]}]]\\) \\!\\(\\*FractionBox[SuperscriptBox[StyleBox[\
\\\"e\\\", \\\"TI\\\"], RowBox[{\\\"2\\\", \\\"\[Pi]\\\", StyleBox[\\\"i\\\", \
\\\"TI\\\"], \\\" \\\", OverscriptBox[StyleBox[\\\"h\\\", \\\"TI\\\"], \\\"\
\[RightVector]\\\"], \\\"\[CenterDot]\\\", OverscriptBox[StyleBox[\\\"n\\\", \
\\\"TI\\\"], \\\"\[RightVector]\\\"]}]], RowBox[{\\\"|\\\", \
OverscriptBox[StyleBox[\\\"n\\\", \\\"TI\\\"], \\\"\[RightVector]\\\"], \\\"+\
\\\", OverscriptBox[StyleBox[\\\"c\\\", \\\"TI\\\"], \\\"\[RightVector]\\\"], \
SubsuperscriptBox[\\\"|\\\", StyleBox[\\\"G\\\", \\\"TI\\\"], RowBox[{\\\"2\\\
\", StyleBox[\\\"s\\\", \\\"TI\\\"]}]]}]]\\); \
\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits. The parameter \
\[Alpha] controls the split between the real and reciprocal sums in the Ewald \
summation method.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"Ewald", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`c0_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`h0_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`s0_", "?", "NumericQ"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`alpha0_", "?", "NumericQ"}], 
                    ",", 
                    RowBox[{"CasimirRFM`Private`G0_", "?", "MatrixQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`\[Epsilon]", ":", 
                    RowBox[{"_", "?", "NumericQ"}], ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`c0", "]"}]}], 
                    ",", "CasimirRFM`Private`rmaxn", ",", 
                    "CasimirRFM`Private`rmaxk", ",", 
                    "CasimirRFM`Private`Ginv", ",", "CasimirRFM`Private`detG",
                     ",", "CasimirRFM`Private`normG", ",", 
                    "CasimirRFM`Private`normGdual", ",", 
                    "CasimirRFM`Private`deltaTerm", ",", 
                    "CasimirRFM`Private`offsetTerm", ",", 
                    "CasimirRFM`Private`points", ",", 
                    "CasimirRFM`Private`pointsk", ",", 
                    "CasimirRFM`Private`tot", ",", 
                    "CasimirRFM`Private`sumvec", ",", 
                    "CasimirRFM`Private`vecN", ",", "CasimirRFM`Private`isum",
                     ",", "CasimirRFM`Private`vecs", ",", 
                    "CasimirRFM`Private`rminn", ",", 
                    "CasimirRFM`Private`rmink", ",", 
                    RowBox[{"CasimirRFM`Private`c", "=", 
                    RowBox[{"N", "[", "CasimirRFM`Private`c0", "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`s", "=", 
                    RowBox[{"N", "[", "CasimirRFM`Private`s0", "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`h", "=", 
                    RowBox[{"N", "[", "CasimirRFM`Private`h0", "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`G", "=", 
                    RowBox[{"N", "[", 
                    RowBox[{"CasimirRFM`Private`G0", ",", "10"}], "]"}]}], 
                    ",", 
                    RowBox[{"CasimirRFM`Private`alpha", "=", 
                    RowBox[{"N", "[", "CasimirRFM`Private`alpha0", "]"}]}], 
                    ",", 
                    RowBox[{"CasimirRFM`Private`pi", "=", 
                    RowBox[{"N", "[", "\[Pi]", "]"}]}], ",", 
                    "CasimirRFM`Private`Ne"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Ginv", "=", 
                    
                    TemplateBox[{"CasimirRFM`Private`G"}, "Inverse", 
                    SyntaxForm -> SuperscriptBox]}], ";", 
                    RowBox[{"CasimirRFM`Private`detG", "=", 
                    RowBox[{"Det", "[", "CasimirRFM`Private`G", "]"}]}], ";", 
                    
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`rmaxn", ",", 
                    "CasimirRFM`Private`rmaxk"}], "}"}], "=", 
                    RowBox[{"CasimirRFM`Private`GetEwaldCutoffs", "[", 
                    
                    RowBox[{"CasimirRFM`Private`k", ",", 
                    "CasimirRFM`Private`s", ",", "CasimirRFM`Private`alpha", 
                    ",", "CasimirRFM`Private`detG", ",", 
                    FractionBox["CasimirRFM`Private`\[Epsilon]", "2"]}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`points", "=", 
                    RowBox[{"N", "[", 
                    RowBox[{"CasimirRFM`Private`GetEwaldLatticeByNorm", "[", 
                    
                    RowBox[{"CasimirRFM`Private`rmaxn", ",", 
                    "CasimirRFM`Private`G", ",", "CasimirRFM`Private`c"}], 
                    "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`pointsk", "=", 
                    RowBox[{"N", "[", 
                    RowBox[{"CasimirRFM`Private`GetEwaldLatticeByNorm", "[", 
                    
                    RowBox[{"CasimirRFM`Private`rmaxk", ",", 
                    "CasimirRFM`Private`Ginv", ",", 
                    RowBox[{"-", "CasimirRFM`Private`h"}]}], "]"}], "]"}]}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "\[Equal]", "1"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`points", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", "#1", "}"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`points"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`pointsk", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", "#1", "}"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`pointsk"}]}], ";"}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`sumvec", "=", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0"}], "}"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sumvec", "+=", 
                    RowBox[{"CasimirRFM`Private`EwaldKernel", "[", 
                    
                    RowBox[{"CasimirRFM`Private`c", ",", 
                    "CasimirRFM`Private`h", ",", "CasimirRFM`Private`s", ",", 
                    "CasimirRFM`Private`alpha", ",", "CasimirRFM`Private`G", 
                    ",", "CasimirRFM`Private`Ginv", ",", 
                    "CasimirRFM`Private`points", ",", 
                    "CasimirRFM`Private`pointsk"}], "]"}]}], ";", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`sumvec", 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    "*=", 
                    FractionBox[
                    SuperscriptBox["CasimirRFM`Private`pi", 
                    RowBox[{
                    RowBox[{"2", " ", "CasimirRFM`Private`s"}], "-", 
                    FractionBox["CasimirRFM`Private`k", "2"]}]], 
                    RowBox[{
                    RowBox[{"Gamma", "[", "CasimirRFM`Private`s", "]"}], " ", 
                    
                    SqrtBox["CasimirRFM`Private`detG"]}]]}], ";", 
                    RowBox[{"CasimirRFM`Private`deltaTerm", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`h", "\[Equal]", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}]}], ",", 
                    
                    FractionBox[
                    RowBox[{
                    SuperscriptBox["CasimirRFM`Private`pi", 
                    RowBox[{"CasimirRFM`Private`k", "/", "2"}]], " ", 
                    SuperscriptBox["CasimirRFM`Private`alpha", 
                    RowBox[{"CasimirRFM`Private`s", "-", 
                    FractionBox["CasimirRFM`Private`k", "2"]}]]}], 
                    RowBox[{
                    SqrtBox["CasimirRFM`Private`detG"], " ", 
                    RowBox[{"Gamma", "[", "CasimirRFM`Private`s", "]"}], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{"CasimirRFM`Private`s", "-", 
                    FractionBox["CasimirRFM`Private`k", "2"]}], ")"}]}]], ",",
                     "0"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`offsetTerm", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"And", "@@", 
                    RowBox[{"IntegerQ", "/@", "CasimirRFM`Private`c0"}]}], 
                    ",", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    "CasimirRFM`Private`alpha", "CasimirRFM`Private`s"], " ", 
                    
                    RowBox[{"Exp", "[", 
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "CasimirRFM`Private`pi", " ", 
                    "\[ImaginaryI]", " ", 
                    
                    RowBox[{"CasimirRFM`Private`h", ".", 
                    "CasimirRFM`Private`c"}]}], "]"}]}], 
                    RowBox[{"Gamma", "[", 
                    RowBox[{"1", "+", "CasimirRFM`Private`s"}], "]"}]]}], ",",
                     "0"}], "]"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"Chop", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", "CasimirRFM`Private`sumvec", "]"}], 
                    "+", "CasimirRFM`Private`deltaTerm", "+", 
                    "CasimirRFM`Private`offsetTerm"}], "]"}], "]"}], ";"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`Ewald\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"Ewald[c,h,s,\[Alpha],G,\[Epsilon]] numerically \
computes the lattice sum \\!\\(\\*UnderscriptBox[\\\"\[Sum]\\\", \
RowBox[{OverscriptBox[StyleBox[\\\"n\\\", \\\"TI\\\"], \
\\\"\[RightVector]\\\"], \\\"\[Element]\\\", StyleBox[\\\"Z\\\", \
FontSlant->\\\"Plain\\\"]}]]\\) \\!\\(\\*FractionBox[SuperscriptBox[StyleBox[\
\\\"e\\\", \\\"TI\\\"], RowBox[{\\\"2\\\", \\\"\[Pi]\\\", StyleBox[\\\"i\\\", \
\\\"TI\\\"], \\\" \\\", OverscriptBox[StyleBox[\\\"h\\\", \\\"TI\\\"], \\\"\
\[RightVector]\\\"], \\\"\[CenterDot]\\\", OverscriptBox[StyleBox[\\\"n\\\", \
\\\"TI\\\"], \\\"\[RightVector]\\\"]}]], RowBox[{\\\"|\\\", \
OverscriptBox[StyleBox[\\\"n\\\", \\\"TI\\\"], \\\"\[RightVector]\\\"], \\\"+\
\\\", OverscriptBox[StyleBox[\\\"c\\\", \\\"TI\\\"], \\\"\[RightVector]\\\"], \
SubsuperscriptBox[\\\"|\\\", StyleBox[\\\"G\\\", \\\"TI\\\"], RowBox[{\\\"2\\\
\", StyleBox[\\\"s\\\", \\\"TI\\\"]}]]}]]\\); \
\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits. The parameter \
\[Alpha] controls the split between the real and reciprocal sums in the Ewald \
summation method.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "Ewald[c,h,s,\[Alpha],G,\[Epsilon]] numerically computes the lattice sum \
\!\(\*UnderscriptBox[\"\[Sum]\", RowBox[{OverscriptBox[StyleBox[\"n\", \
\"TI\"], \"\[RightVector]\"], \"\[Element]\", StyleBox[\"Z\", \
FontSlant->\"Plain\"]}]]\) \!\(\*FractionBox[SuperscriptBox[StyleBox[\"e\", \
\"TI\"], RowBox[{\"2\", \"\[Pi]\", StyleBox[\"i\", \"TI\"], \" \", \
OverscriptBox[StyleBox[\"h\", \"TI\"], \"\[RightVector]\"], \"\[CenterDot]\", \
OverscriptBox[StyleBox[\"n\", \"TI\"], \"\[RightVector]\"]}]], RowBox[{\"|\", \
OverscriptBox[StyleBox[\"n\", \"TI\"], \"\[RightVector]\"], \"+\", \
OverscriptBox[StyleBox[\"c\", \"TI\"], \"\[RightVector]\"], \
SubsuperscriptBox[\"|\", StyleBox[\"G\", \"TI\"], RowBox[{\"2\", StyleBox[\"s\
\", \"TI\"]}]]}]]\); \!\(\*StyleBox[\"\[Epsilon]\", \"TI\"]\) controls the \
estimated truncation of the numerical sums such that \!\(\*StyleBox[\"\
\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\(-p\)]\) targets roughly \
\!\(\*StyleBox[\"p\", \"TI\"]\) decimal digits. The parameter \[Alpha] \
controls the split between the real and reciprocal sums in the Ewald \
summation method.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> 
    None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`Ewald, {CasimirRFM`Ewald[
         PatternTest[
          Pattern[CasimirRFM`Private`c0, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`h0, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`s0, 
           Blank[]], NumericQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`alpha0, 
           Blank[]], NumericQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`G0, 
           Blank[]], MatrixQ], 
         Optional[
          Pattern[CasimirRFM`Private`\[Epsilon], 
           PatternTest[
            Blank[], NumericQ]], 
          Rational[1, 10000]]] :> 
       Block[{CasimirRFM`Private`k = Length[CasimirRFM`Private`c0], 
          CasimirRFM`Private`rmaxn, CasimirRFM`Private`rmaxk, 
          CasimirRFM`Private`Ginv, CasimirRFM`Private`detG, 
          CasimirRFM`Private`normG, CasimirRFM`Private`normGdual, 
          CasimirRFM`Private`deltaTerm, CasimirRFM`Private`offsetTerm, 
          CasimirRFM`Private`points, CasimirRFM`Private`pointsk, 
          CasimirRFM`Private`tot, CasimirRFM`Private`sumvec, 
          CasimirRFM`Private`vecN, CasimirRFM`Private`isum, 
          CasimirRFM`Private`vecs, CasimirRFM`Private`rminn, 
          CasimirRFM`Private`rmink, CasimirRFM`Private`c = 
          N[CasimirRFM`Private`c0], CasimirRFM`Private`s = 
          N[CasimirRFM`Private`s0], CasimirRFM`Private`h = 
          N[CasimirRFM`Private`h0], CasimirRFM`Private`G = 
          N[CasimirRFM`Private`G0, 10], CasimirRFM`Private`alpha = 
          N[CasimirRFM`Private`alpha0], CasimirRFM`Private`pi = N[Pi], 
          CasimirRFM`Private`Ne}, 
         CasimirRFM`Private`Ginv = Inverse[CasimirRFM`Private`G]; 
         CasimirRFM`Private`detG = 
          Det[CasimirRFM`Private`G]; {
           CasimirRFM`Private`rmaxn, CasimirRFM`Private`rmaxk} = 
          CasimirRFM`Private`GetEwaldCutoffs[
           CasimirRFM`Private`k, CasimirRFM`Private`s, 
            CasimirRFM`Private`alpha, CasimirRFM`Private`detG, 
            CasimirRFM`Private`\[Epsilon]/2]; CasimirRFM`Private`points = N[
            CasimirRFM`Private`GetEwaldLatticeByNorm[
            CasimirRFM`Private`rmaxn, CasimirRFM`Private`G, 
             CasimirRFM`Private`c]]; CasimirRFM`Private`pointsk = N[
            CasimirRFM`Private`GetEwaldLatticeByNorm[
            CasimirRFM`Private`rmaxk, CasimirRFM`Private`Ginv, -
             CasimirRFM`Private`h]]; 
         If[CasimirRFM`Private`k == 1, 
           CasimirRFM`Private`points = Map[{#}& , CasimirRFM`Private`points]; 
           CasimirRFM`Private`pointsk = 
            Map[{#}& , CasimirRFM`Private`pointsk]; Null]; 
         CasimirRFM`Private`sumvec = {0, 0}; 
         AddTo[CasimirRFM`Private`sumvec, 
           CasimirRFM`Private`EwaldKernel[
           CasimirRFM`Private`c, CasimirRFM`Private`h, CasimirRFM`Private`s, 
            CasimirRFM`Private`alpha, CasimirRFM`Private`G, 
            CasimirRFM`Private`Ginv, CasimirRFM`Private`points, 
            CasimirRFM`Private`pointsk]]; TimesBy[
           Part[CasimirRFM`Private`sumvec, 2], 
           CasimirRFM`Private`pi^(2 CasimirRFM`Private`s - 
             CasimirRFM`Private`k/2)/(Gamma[CasimirRFM`Private`s] 
           Sqrt[CasimirRFM`Private`detG])]; 
         CasimirRFM`Private`deltaTerm = 
          If[CasimirRFM`Private`h == 
            ConstantArray[0, CasimirRFM`Private`k], (
             CasimirRFM`Private`pi^(CasimirRFM`Private`k/2) 
             CasimirRFM`Private`alpha^(CasimirRFM`Private`s - 
               CasimirRFM`Private`k/2))/(Sqrt[CasimirRFM`Private`detG] 
            Gamma[CasimirRFM`Private`s] (CasimirRFM`Private`s - 
             CasimirRFM`Private`k/2)), 0]; 
         CasimirRFM`Private`offsetTerm = If[
            Apply[And, 
             Map[
             IntegerQ, CasimirRFM`Private`c0]], -((
              CasimirRFM`Private`alpha^CasimirRFM`Private`s 
              Exp[(-2) CasimirRFM`Private`pi I 
                Dot[CasimirRFM`Private`h, CasimirRFM`Private`c]])/Gamma[
             1 + CasimirRFM`Private`s]), 0]; Return[
           Chop[
           Total[CasimirRFM`Private`sumvec] + CasimirRFM`Private`deltaTerm + 
            CasimirRFM`Private`offsetTerm]]; Null]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> "CasimirRFM`Ewald"|>,
    False]]], "Output",
 CellChangeTimes->{
  3.993036812469223*^9, 3.9930419646650133`*^9, 3.993042286835198*^9, 
   3.9930423669152613`*^9, {3.9930424203808613`*^9, 3.99304243963559*^9}, {
   3.9930425257065563`*^9, 3.993042553292461*^9}, {3.9930425994132757`*^9, 
   3.99304283877528*^9}, 3.9930428923800097`*^9, 3.993043071585072*^9, {
   3.993043192409911*^9, 3.9930432183069344`*^9}, 3.9930957669617558`*^9, 
   3.993110936509603*^9, 3.993282835520274*^9, 3.9938743859108267`*^9, 
   3.9939071355418053`*^9, 3.9939071940358067`*^9, {3.993907261056476*^9, 
   3.993907272705452*^9}, {3.993907315096697*^9, 3.993907334067881*^9}, 
   3.993907399390996*^9, 3.994166016955825*^9, {3.994231207989839*^9, 
   3.994231243186212*^9}},
 CellLabel->"Out[77]=",ExpressionUUID->"e8e61227-082d-4ca7-99df-3ce2d5ba3aa8"],

Cell[BoxData["2.985967203779964`*^6"], "Output",
 CellChangeTimes->{
  3.993036812469223*^9, 3.9930419646650133`*^9, 3.993042286835198*^9, 
   3.9930423669152613`*^9, {3.9930424203808613`*^9, 3.99304243963559*^9}, {
   3.9930425257065563`*^9, 3.993042553292461*^9}, {3.9930425994132757`*^9, 
   3.99304283877528*^9}, 3.9930428923800097`*^9, 3.993043071585072*^9, {
   3.993043192409911*^9, 3.9930432183069344`*^9}, 3.9930957669617558`*^9, 
   3.993110936509603*^9, 3.993282835520274*^9, 3.9938743859108267`*^9, 
   3.9939071355418053`*^9, 3.9939071940358067`*^9, {3.993907261056476*^9, 
   3.993907272705452*^9}, {3.993907315096697*^9, 3.993907334067881*^9}, 
   3.993907399390996*^9, 3.994166016955825*^9, {3.994231207989839*^9, 
   3.994231243188508*^9}},
 CellLabel->"Out[78]=",ExpressionUUID->"ac4204b8-0283-4c51-99df-937f26ba8228"]
}, Open  ]],

Cell[TextData[{
 "Comparison with the known result ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["12", "s"], "\[CenterDot]", 
    RowBox[{"\[Beta]", "(", 
     RowBox[{
      RowBox[{"2", "s"}], "-", "1"}], ")"}]}], TraditionalForm]],
  ExpressionUUID->"4d7cdf73-95f2-404c-8a4a-d1f99d57af6b"],
 " for different values of ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FontWeight->"Bold",ExpressionUUID->"e8747830-736a-4ae0-85b6-0e8990e811b7"],
 " and ",
 StyleBox["\[Epsilon]",
  FontWeight->"Bold"],
 "."
}], "Text",
 CellChangeTimes->{{3.993907401161936*^9, 3.9939074259948483`*^9}, {
  3.994232634560005*^9, 3.994232653548752*^9}},
 Background->RGBColor[
  0.98, 0.56, 0.17, 
   0.33],ExpressionUUID->"076ca681-9c52-486c-af86-e3ed44f1ebaf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Prepend", "[", 
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"#", ",", 
          RowBox[{"Ewald", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "6"], ",", 
              FractionBox["1", "6"], ",", 
              FractionBox["1", "6"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", "#", ",", "\[Pi]", ",", 
            RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "4"}]]}], "]"}], ",", 
          RowBox[{"Ewald", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "6"], ",", 
              FractionBox["1", "6"], ",", 
              FractionBox["1", "6"]}], "}"}], ",", 
            RowBox[{"{", 
             RowBox[{
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"], ",", 
              FractionBox["1", "2"]}], "}"}], ",", "#", ",", "\[Pi]", ",", 
            RowBox[{"IdentityMatrix", "[", "3", "]"}], ",", 
            SuperscriptBox["10", 
             RowBox[{"-", "6"}]]}], "]"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{
            SuperscriptBox["12", "#"], 
            RowBox[{"DirichletBeta", "[", 
             RowBox[{
              RowBox[{"2", "#"}], "-", "1"}], "]"}]}], "//", "N"}]}], "}"}], 
        "&"}], "/@", 
       RowBox[{"Range", "[", 
        RowBox[{"2", ",", "6"}], "]"}]}], ",", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{"\"\<s\>\"", 
        ",", "\"\<\!\(\*Cell[TextData[Cell[BoxData[FormBox[RowBox[{\"\
\[Epsilon]\", \" \", \"=\", \" \", 
SuperscriptBox[\"10\", RowBox[{\"-\", \"4\"}]]}], \
TraditionalForm]],ExpressionUUID->\"43f19a20-aa1e-4fb7-bea5-54e720068c3c\"]],\
ExpressionUUID->\"bf9cbfb3-6656-475f-a6e2-f285574886c6\"]\)\>\"", 
        ",", "\"\<\[Epsilon] = \!\(\*SuperscriptBox[\(10\), \(-6\)]\)\>\"", 
        ",", "\"\<Exact\>\""}], "}"}]}], "]"}], "//", "Transpose"}], "//", 
   RowBox[{
    RowBox[{"Grid", "[", 
     RowBox[{"#", ",", 
      RowBox[{"Spacings", "->", 
       RowBox[{"{", 
        RowBox[{"2", ",", " ", "1"}], "}"}]}], ",", 
      RowBox[{"Frame", "->", "All"}], ",", 
      RowBox[{"Background", "->", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", "LightBlue", "}"}], ",", 
         RowBox[{"{", "LightGray", "}"}]}], "}"}]}]}], "]"}], "&"}]}], "//", 
  RowBox[{
   RowBox[{"NumberForm", "[", 
    RowBox[{"#", ",", "14", ",", 
     RowBox[{"ScientificNotationThreshold", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "10"}], ",", "10"}], "}"}]}]}], "]"}], "&"}]}]], "Input",\

 CellChangeTimes->{
  3.993907428291724*^9, {3.993907472930614*^9, 3.9939075166719723`*^9}, {
   3.993907553127564*^9, 3.993907565561756*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"c459fc09-dcf8-4cbe-bfe8-1ec07acacd60"],

Cell[BoxData[
 TagBox[
  TagBox[GridBox[{
     {"\<\"s\"\>", 
      InterpretationBox[
       StyleBox["\<\"2\"\>",
        ShowStringCharacters->False],
       2,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"3\"\>",
        ShowStringCharacters->False],
       3,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"4\"\>",
        ShowStringCharacters->False],
       4,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"5\"\>",
        ShowStringCharacters->False],
       5,
       Editable->False], 
      InterpretationBox[
       StyleBox["\<\"6\"\>",
        ShowStringCharacters->False],
       6,
       Editable->False]},
     {"\<\"\\!\\(\\*Cell[TextData[Cell[BoxData[FormBox[\\n RowBox[{\\\"\
\[Epsilon]\\\", \\\" \\\", \\\"=\\\", \\\" \\\", \\n\\n   \
SuperscriptBox[\\\"10\\\", RowBox[{\\\"-\\\", \\\"4\\\"}]]}], \
TraditionalForm]],FormatType->TraditionalForm]]]\\)\"\>", 
      InterpretationBox[
       StyleBox["\<\"139.52826064507\"\>",
        ShowStringCharacters->False],
       139.52826064506655`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"1721.3607534416\"\>",
        ShowStringCharacters->False],
       1721.3607534415855`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"20726.762305893\"\>",
        ShowStringCharacters->False],
       20726.762305893146`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"248819.47984176\"\>",
        ShowStringCharacters->False],
       248819.47984176435`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"2985967.20378\"\>",
        ShowStringCharacters->False],
       2.985967203779964*^6,
       AutoDelete->True]},
     {"\<\"\[Epsilon] = \\!\\(\\*SuperscriptBox[\\(10\\), \\(-6\\)]\\)\"\>", 
      InterpretationBox[
       StyleBox["\<\"139.52824506284\"\>",
        ShowStringCharacters->False],
       139.5282450628356,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"1721.3607269191\"\>",
        ShowStringCharacters->False],
       1721.3607269190647`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"20726.76227562\"\>",
        ShowStringCharacters->False],
       20726.76227561968,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"248819.47981568\"\>",
        ShowStringCharacters->False],
       248819.47981567512`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"2985967.2037618\"\>",
        ShowStringCharacters->False],
       2.9859672037618407`*^6,
       AutoDelete->True]},
     {"\<\"Exact\"\>", 
      InterpretationBox[
       StyleBox["\<\"139.52824506135\"\>",
        ShowStringCharacters->False],
       139.52824506134917`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"1721.3607269172\"\>",
        ShowStringCharacters->False],
       1721.360726917208,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"20726.762275618\"\>",
        ShowStringCharacters->False],
       20726.762275618228`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"248819.47981567\"\>",
        ShowStringCharacters->False],
       248819.47981567425`,
       AutoDelete->True], 
      InterpretationBox[
       StyleBox["\<\"2985967.2037618\"\>",
        ShowStringCharacters->False],
       2.9859672037618374`*^6,
       AutoDelete->True]}
    },
    AutoDelete->False,
    GridBoxBackground->{"Columns" -> {
        RGBColor[0.87, 0.94, 1]}, "Rows" -> {
        GrayLevel[0.85]}},
    GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
    GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
    GridBoxSpacings->{"Columns" -> {{2}}, "Rows" -> {{1}}}],
   "Grid"],
  NumberForm[#, 14, ScientificNotationThreshold -> {-10, 10}]& ]], "Output",
 CellChangeTimes->{
  3.993907428919119*^9, {3.993907507942952*^9, 3.99390751727798*^9}, {
   3.993907556905662*^9, 3.993907565854925*^9}},
 CellLabel->
  "Out[125]//NumberForm=",ExpressionUUID->"4563142b-85a1-4b9a-affc-\
9f8411d08f5d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "ReducedLatticeSum"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReducedLatticeSum", "[", 
    RowBox[{"11", ",", "#", ",", 
     RowBox[{"{", 
      RowBox[{
      "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0"}], 
      "}"}], ",", 
     RowBox[{"G", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "->", "1"}], ",", 
        RowBox[{"u", "->", "0"}], ",", 
        RowBox[{"w", "->", "0"}], ",", 
        RowBox[{"\[Zeta]", "->", "0"}]}], "}"}]}]}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"ReducedLatticeSum", "[", 
    RowBox[{"11", ",", "#", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", "0"}], "}"}], ",", 
     RowBox[{"G", "/.", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "->", "1"}], ",", 
        RowBox[{"u", "->", "0"}], ",", 
        RowBox[{"w", "->", "0"}], ",", 
        RowBox[{"\[Zeta]", "->", "0"}]}], "}"}]}]}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036719706258*^9}, {
  3.993110529389991*^9, 3.99311054619663*^9}, {3.993110635177395*^9, 
  3.9931106907229652`*^9}, {3.99311075198553*^9, 3.993110771831191*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[126]:=",ExpressionUUID->"f047a27e-c3ac-4d0a-9756-19ce8e292a0a"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ReducedLatticeSum[\[DoubleStruckCapitalD],g,h,G,\
\[Epsilon]] computes the lattice sum numerically, projecting onto the \
g-invariant lattice, i.e. collapsing the sum to the lowest dimension \
possible, before numerically summing using the Ewald summation method. The \
lattice sum corresponds (up to a numerical factor) to the contribution to the \
D-dimensional Casimir potential of element g on a background with metric G \
and fermion boundary conditions \\!\\(\\*OverscriptBox[\\(h\\), \\(\
\[RightArrow]\\)]\\) = {\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),...,\\!\\(\
\\*SubscriptBox[\\(h\\), \\(k\\)]\\)}; \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \
\\\"TI\\\"]\\) controls the estimated truncation of the numerical sums such \
that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"ReducedLatticeSum", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}], ",",
                     "CasimirRFM`Private`el_", ",", 
                    RowBox[{"CasimirRFM`Private`hvec_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`G_", "?", "MatrixQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`\[Epsilon]_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`s", "=", 
                    FractionBox["CasimirRFM`Private`Dim", "2"]}], ",", 
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`G", "]"}]}], 
                    ",", 
                    RowBox[{"CasimirRFM`Private`Dg", "=", 
                    RowBox[{"CasimirRFM`Private`el", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}]}], ",", 
                    "CasimirRFM`Private`sp", ",", "CasimirRFM`Private`kp", 
                    ",", "CasimirRFM`Private`Gp", ",", "CasimirRFM`Private`V",
                     ",", "CasimirRFM`Private`M", ",", 
                    "CasimirRFM`Private`Vinv", ",", "CasimirRFM`Private`bgp", 
                    ",", "CasimirRFM`Private`vg", ",", 
                    RowBox[{"CasimirRFM`Private`\[Eta]vec", "=", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`\[Eta]", "[", 
                    "CasimirRFM`Private`i", "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`hvec", "]"}]}],
                     "}"}]}], "]"}]}], ",", "CasimirRFM`Private`\[Beta]vec", 
                    ",", "CasimirRFM`Private`dvec", ",", 
                    "CasimirRFM`Private`sum", ",", 
                    "CasimirRFM`Private`\[Alpha]", ",", 
                    RowBox[{"CasimirRFM`Private`precision", "=", 
                    
                    RowBox[{"N", "[", "CasimirRFM`Private`\[Epsilon]", 
                    "]"}]}]}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"AllTrue", "[", 
                    
                    RowBox[{"CasimirRFM`Private`G", ",", "NumericQ", ",", 
                    "2"}], "]"}]}], "||", 
                    RowBox[{"!", 
                    
                    RowBox[{"PositiveDefiniteMatrixQ", "[", 
                    "CasimirRFM`Private`G", "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"ReducedLatticeSum", "::", "metric"}], 
                    "MessageName"], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{"CasimirRFM`Private`\[Alpha]", "=", 
                    RowBox[{"N", "[", 
                    RowBox[{"\[Pi]", " ", 
                    SuperscriptBox[
                    RowBox[{"Det", "[", "CasimirRFM`Private`G", "]"}], 
                    RowBox[{
                    RowBox[{"-", "1"}], "/", "CasimirRFM`Private`k"}]]}], 
                    "]"}]}], ";", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`V", ",", 
                    "CasimirRFM`Private`kp"}], "}"}], "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "#1", "]"}], ",", 
                    RowBox[{"Length", "[", "#1", "]"}]}], "}"}], "&"}], ")"}],
                     "[", 
                    RowBox[{"NullSpace", "[", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "-", "CasimirRFM`Private`Dg"}], "]"}], "]"}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`M", "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "\[Equal]", "CasimirRFM`Private`Dg"}], ",", 
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], ",", 
                    RowBox[{"Transpose", "[", 
                    RowBox[{"NullSpace", "[", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "-", "CasimirRFM`Private`Dg"}], "]"}], "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`M", "\[Equal]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Return", "[", "0.`", "]"}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`Vinv", "=", 
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`M", "]"}]}],
                     ";", 
                    RowBox[{"CasimirRFM`Private`sp", "=", 
                    RowBox[{"CasimirRFM`Private`s", "+", 
                    FractionBox[
                    
                    RowBox[{"CasimirRFM`Private`kp", "-", 
                    "CasimirRFM`Private`k"}], "2"]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Gp", "=", 
                    RowBox[{"CasimirRFM`Private`Vinv", ".", 
                    RowBox[{"(", 
                    RowBox[{"CasimirRFM`Private`G", ".", 
                    
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`Vinv", 
                    "]"}]}], ")"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`bgp", "=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"#1", ".", 
                    TemplateBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "#1", "]"}], ".", "#1"}], 
                    ")"}]}, "Inverse", SyntaxForm -> SuperscriptBox], ".", 
                    RowBox[{"Transpose", "[", "#1", "]"}]}], "&"}], ")"}], 
                    "[", "CasimirRFM`Private`M", "]"}], ".", 
                    
                    RowBox[{"CasimirRFM`Private`el", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`vg", "=", 
                    RowBox[{
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`V", "]"}], 
                    ".", "CasimirRFM`Private`bgp"}]}], ";", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"#1", "\[Equal]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"Return", "[", 
                    RowBox[{"CasimirRFM`Private`sum", "=", "0"}], "]"}], ",", 
                    
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`\[Beta]vec", "=", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`hvec", "-", 
                    "CasimirRFM`Private`\[Eta]vec"}], "/.", 
                    "\[VeryThinSpace]", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`dvec", "=", 
                    
                    RowBox[{"CasimirRFM`Private`Vinv", ".", 
                    "CasimirRFM`Private`\[Beta]vec"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sum", "=", 
                    FractionBox[
                    RowBox[{
                    SqrtBox[
                    RowBox[{"Det", "[", "CasimirRFM`Private`Gp", "]"}]], " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Pi]", 
                    FractionBox[
                    
                    RowBox[{"CasimirRFM`Private`k", "-", 
                    "CasimirRFM`Private`kp"}], "2"]], " ", 
                    RowBox[{"Gamma", "[", "CasimirRFM`Private`sp", "]"}]}], 
                    ")"}], " ", 
                    RowBox[{"Ewald", "[", 
                    
                    RowBox[{"CasimirRFM`Private`vg", ",", 
                    "CasimirRFM`Private`dvec", ",", "CasimirRFM`Private`sp", 
                    ",", "CasimirRFM`Private`\[Alpha]", ",", 
                    "CasimirRFM`Private`Gp", ",", 
                    "CasimirRFM`Private`precision"}], "]"}]}], 
                    RowBox[{"Gamma", "[", "CasimirRFM`Private`s", "]"}]]}], 
                    ";", 
                    
                    RowBox[{"Return", "[", "CasimirRFM`Private`sum", 
                    "]"}]}]}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "\[Equal]", "CasimirRFM`Private`Dg"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"Table", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`\[Eta]", "[", 
                    "CasimirRFM`Private`i", "]"}], "\[Rule]", "0"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`\[Eta]vec", 
                    "]"}]}], "}"}]}], "]"}], "}"}], ",", 
                    RowBox[{"FindInstance", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    RowBox[{"Transpose", "[", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "-", "CasimirRFM`Private`Dg"}], "]"}], ".", 
                    RowBox[{"(", 
                    
                    RowBox[{"CasimirRFM`Private`\[Eta]vec", "-", 
                    "CasimirRFM`Private`hvec"}], ")"}]}], "\[Equal]", "0"}], 
                    ",", 
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"CasimirRFM`Private`\[Eta]vec", ",", 
                    RowBox[{
                    RowBox[{"#1", "\[Element]", 
                    TemplateBox[{}, "Integers"]}], "&"}]}], "]"}]}], "}"}], 
                    ",", "CasimirRFM`Private`\[Eta]vec"}], "]"}]}], "]"}], 
                    "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`ReducedLatticeSum\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"ReducedLatticeSum[\[DoubleStruckCapitalD],g,h,G,\
\[Epsilon]] computes the lattice sum numerically, projecting onto the \
g-invariant lattice, i.e. collapsing the sum to the lowest dimension \
possible, before numerically summing using the Ewald summation method. The \
lattice sum corresponds (up to a numerical factor) to the contribution to the \
D-dimensional Casimir potential of element g on a background with metric G \
and fermion boundary conditions \\!\\(\\*OverscriptBox[\\(h\\), \\(\
\[RightArrow]\\)]\\) = {\\!\\(\\*SubscriptBox[\\(h\\), \\(1\\)]\\),...,\\!\\(\
\\*SubscriptBox[\\(h\\), \\(k\\)]\\)}; \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \
\\\"TI\\\"]\\) controls the estimated truncation of the numerical sums such \
that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "ReducedLatticeSum[\[DoubleStruckCapitalD],g,h,G,\[Epsilon]] computes the \
lattice sum numerically, projecting onto the g-invariant lattice, i.e. \
collapsing the sum to the lowest dimension possible, before numerically \
summing using the Ewald summation method. The lattice sum corresponds (up to \
a numerical factor) to the contribution to the D-dimensional Casimir \
potential of element g on a background with metric G and fermion boundary \
conditions \!\(\*OverscriptBox[\(h\), \(\[RightArrow]\)]\) = \
{\!\(\*SubscriptBox[\(h\), \(1\)]\),...,\!\(\*SubscriptBox[\(h\), \(k\)]\)}; \
\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"]\) controls the estimated truncation of \
the numerical sums such that \!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \
\*SuperscriptBox[10,\(-p\)]\) targets roughly \!\(\*StyleBox[\"p\", \"TI\"]\) \
decimal digits (\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\
\(-4\)]\) by default).", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`ReducedLatticeSum, {CasimirRFM`ReducedLatticeSum[
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ], 
         Pattern[CasimirRFM`Private`el, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`hvec, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`G, 
           Blank[]], MatrixQ], 
         Optional[
          Pattern[CasimirRFM`Private`\[Epsilon], 
           Blank[]], 
          Rational[1, 10000]]] :> 
       Block[{CasimirRFM`Private`s = CasimirRFM`Private`Dim/2, 
          CasimirRFM`Private`k = Length[CasimirRFM`Private`G], 
          CasimirRFM`Private`Dg = Part[CasimirRFM`Private`el, 1], 
          CasimirRFM`Private`sp, CasimirRFM`Private`kp, CasimirRFM`Private`Gp,
           CasimirRFM`Private`V, CasimirRFM`Private`M, 
          CasimirRFM`Private`Vinv, CasimirRFM`Private`bgp, 
          CasimirRFM`Private`vg, CasimirRFM`Private`\[Eta]vec = Table[
            CasimirRFM`Private`\[Eta][CasimirRFM`Private`i], {
            CasimirRFM`Private`i, 
             Length[CasimirRFM`Private`hvec]}], CasimirRFM`Private`\[Beta]vec,
           CasimirRFM`Private`dvec, CasimirRFM`Private`sum, 
          CasimirRFM`Private`\[Alpha], CasimirRFM`Private`precision = 
          N[CasimirRFM`Private`\[Epsilon]]}, If[
           Or[
            Not[
             AllTrue[CasimirRFM`Private`G, NumericQ, 2]], 
            Not[
             PositiveDefiniteMatrixQ[CasimirRFM`Private`G]]], Message[
             MessageName[CasimirRFM`ReducedLatticeSum, "metric"]]; 
           Return[$Failed]; Null]; 
         CasimirRFM`Private`\[Alpha] = 
          N[Pi Det[CasimirRFM`Private`G]^((-1)/CasimirRFM`Private`k)]; {
           CasimirRFM`Private`V, CasimirRFM`Private`kp} = ({
            Transpose[#], 
            Length[#]}& )[
            NullSpace[
             Transpose[
             IdentityMatrix[CasimirRFM`Private`k] - CasimirRFM`Private`Dg]]]; 
         CasimirRFM`Private`M = 
          If[IdentityMatrix[CasimirRFM`Private`k] == CasimirRFM`Private`Dg, 
            IdentityMatrix[CasimirRFM`Private`k], 
            Transpose[
             NullSpace[
             IdentityMatrix[CasimirRFM`Private`k] - CasimirRFM`Private`Dg]]]; 
         If[CasimirRFM`Private`M == {}, 
           Return[0.]]; 
         CasimirRFM`Private`Vinv = Transpose[CasimirRFM`Private`M]; 
         CasimirRFM`Private`sp = 
          CasimirRFM`Private`s + (CasimirRFM`Private`kp - 
             CasimirRFM`Private`k)/2; 
         CasimirRFM`Private`Gp = Dot[CasimirRFM`Private`Vinv, 
            Dot[CasimirRFM`Private`G, 
             Transpose[CasimirRFM`Private`Vinv]]]; 
         CasimirRFM`Private`bgp = Dot[
            (Dot[#, 
             Inverse[
              Dot[
               Transpose[#], #]], 
             Transpose[#]]& )[CasimirRFM`Private`M], 
            Part[CasimirRFM`Private`el, 2]]; CasimirRFM`Private`vg = Dot[
            Transpose[CasimirRFM`Private`V], CasimirRFM`Private`bgp]; (
          If[# == {}, 
           Return[CasimirRFM`Private`sum = 0], 
           CasimirRFM`Private`\[Beta]vec = 
            ReplaceAll[CasimirRFM`Private`hvec - CasimirRFM`Private`\[Eta]vec, 
              Part[#, 1]]; 
           CasimirRFM`Private`dvec = 
            Dot[CasimirRFM`Private`Vinv, CasimirRFM`Private`\[Beta]vec]; 
           CasimirRFM`Private`sum = Sqrt[
               Det[CasimirRFM`Private`Gp]] ((
               Pi^((CasimirRFM`Private`k - CasimirRFM`Private`kp)/2) 
               Gamma[CasimirRFM`Private`sp])/Gamma[CasimirRFM`Private`s]) 
             CasimirRFM`Ewald[
              CasimirRFM`Private`vg, CasimirRFM`Private`dvec, 
               CasimirRFM`Private`sp, CasimirRFM`Private`\[Alpha], 
               CasimirRFM`Private`Gp, CasimirRFM`Private`precision]; 
           Return[CasimirRFM`Private`sum]]& )[
           If[
           IdentityMatrix[CasimirRFM`Private`k] == CasimirRFM`Private`Dg, {
             Table[
             CasimirRFM`Private`\[Eta][CasimirRFM`Private`i] -> 0, {
              CasimirRFM`Private`i, 
               Length[CasimirRFM`Private`\[Eta]vec]}]}, 
            FindInstance[{Dot[
                Transpose[
                IdentityMatrix[CasimirRFM`Private`k] - CasimirRFM`Private`Dg],
                 CasimirRFM`Private`\[Eta]vec - CasimirRFM`Private`hvec] == 0, 
              AllTrue[CasimirRFM`Private`\[Eta]vec, Element[#, Integers]& ]}, 
             CasimirRFM`Private`\[Eta]vec]]]]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`ReducedLatticeSum"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036813355788*^9, 3.993095771012595*^9, {3.9931106788507633`*^9, 
   3.993110691064681*^9}, {3.993110759632532*^9, 3.993110772692933*^9}, 
   3.993110883708144*^9, 3.993282835577664*^9, 3.99387440471596*^9, 
   3.9939075788613987`*^9},
 CellLabel->
  "Out[126]=",ExpressionUUID->"3880de0c-2600-4e94-abbf-9d62621f8e10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "25805.55543235395`", ",", "810.0077620670685`", ",", "114.69544822547192`",
    ",", "163.31319653467577`", ",", "114.69544822547192`", ",", 
   "810.0077620670685`", ",", "25805.55543235395`", ",", 
   "17.190563055158762`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036813355788*^9, 3.993095771012595*^9, {3.9931106788507633`*^9, 
   3.993110691064681*^9}, {3.993110759632532*^9, 3.993110772692933*^9}, 
   3.993110883708144*^9, 3.993282835577664*^9, 3.99387440471596*^9, 
   3.993907578915554*^9},
 CellLabel->
  "Out[127]=",ExpressionUUID->"046dc237-fd04-41ad-911c-e2df00fbf3ae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
   RowBox[{"-", "9.3106520411642`"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036813355788*^9, 3.993095771012595*^9, {3.9931106788507633`*^9, 
   3.993110691064681*^9}, {3.993110759632532*^9, 3.993110772692933*^9}, 
   3.993110883708144*^9, 3.993282835577664*^9, 3.99387440471596*^9, 
   3.993907578944313*^9},
 CellLabel->
  "Out[128]=",ExpressionUUID->"48e63719-d869-4050-9b60-d2c35443be9e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
   "Spectrum", " ", "defined", " ", "in", " ", "terms", " ", "of", " ", 
    "Associations"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", " ", 
   RowBox[{"Mtheory", ":", " ", 
    RowBox[{"(", 
     RowBox[{"G", ",", 
      RowBox[{
       SubscriptBox["C", "3"], ";", " ", 
       SubsuperscriptBox["\[Chi]", "\[Alpha]", "\[Mu]"]}]}], ")"}]}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Mtheory", " ", "=", " ", 
     RowBox[{"<|", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\"\<Bosons\>\"", " ", "->", " ", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{"\"\<Type\>\"", "->", "\"\<Graviton\>\""}], "|>"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Form\>\""}], ",", 
            RowBox[{"\"\<Rank\>\"", "->", "3"}]}], "|>"}]}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"\"\<Fermions\>\"", " ", "->", " ", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{"<|", 
          RowBox[{"\"\<Type\>\"", "->", "\"\<Gravitino\>\""}], "|>"}], 
         "\[IndentingNewLine]", "}"}]}]}], "|>"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"Type", " ", 
     RowBox[{"IIB", ":", " ", 
      RowBox[{"(", 
       RowBox[{"G", ",", "\[Phi]", ",", 
        SubscriptBox["C", "0"], ",", 
        SubscriptBox["B", "2"], ",", 
        SubscriptBox["C", "2"], ",", 
        RowBox[{
         SubscriptBox["C", "4"], ";", " ", 
         SubscriptBox[
          RowBox[{"(", 
           SubsuperscriptBox["\[Chi]", "\[Alpha]", "\[Mu]"], ")"}], 
          RowBox[{"1", ",", "2"}]]}], ",", 
        SubscriptBox[
         RowBox[{"(", 
          SubscriptBox["\[Lambda]", "\[Alpha]"], ")"}], 
         RowBox[{"1", ",", "2"}]]}], ")"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"TypeIIB", " ", "=", " ", 
     RowBox[{"<|", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"\"\<Bosons\>\"", " ", "->", " ", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{"\"\<Type\>\"", "->", "\"\<Graviton\>\""}], "|>"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Scalar\>\""}], ",", 
            RowBox[{"\"\<Multiplicity\>\"", "->", "1"}], ",", 
            RowBox[{"\"\<TwistedBoundaryConditions\>\"", "->", 
             RowBox[{"{", 
              RowBox[{
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", 
               FractionBox["1", "2"], ",", "0"}], "}"}]}]}], "|>"}], ",", 
          RowBox[{"(*", 
           RowBox[{
            RowBox[{
            "Twisted", " ", "boundary", " ", "conditions", " ", "for", " ", 
             "illustration"}], ";", " ", 
            RowBox[{
            "these", " ", "override", " ", "the", " ", "boson", " ", 
             "default", " ", "of", " ", 
             RowBox[{"{", 
              RowBox[{
              "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
               "0"}], "}"}]}]}], "*)"}], "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Scalar\>\""}], ",", 
            RowBox[{"\"\<Multiplicity\>\"", "->", "1"}]}], "|>"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Form\>\""}], ",", 
            RowBox[{"\"\<Rank\>\"", "->", "2"}], ",", 
            RowBox[{"\"\<Multiplicity\>\"", "->", "2"}]}], "|>"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Form\>\""}], ",", 
            RowBox[{"\"\<Rank\>\"", "->", "4"}], ",", 
            RowBox[{"\"\<SelfDual\>\"", "->", "True"}]}], "|>"}]}], 
         "\[IndentingNewLine]", "}"}]}], ",", "\[IndentingNewLine]", 
       RowBox[{"\"\<Fermions\>\"", " ", "->", " ", 
        RowBox[{"{", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Spinor\>\""}], ",", 
            RowBox[{"\"\<Weyl\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<Multiplicity\>\"", "->", "2"}]}], "|>"}], ",", 
          "\[IndentingNewLine]", 
          RowBox[{"<|", 
           RowBox[{
            RowBox[{"\"\<Type\>\"", "->", "\"\<Gravitino\>\""}], ",", 
            RowBox[{"\"\<Weyl\>\"", "->", "True"}], ",", 
            RowBox[{"\"\<Multiplicity\>\"", "->", "2"}]}], "|>"}]}], 
         "\[IndentingNewLine]", "}"}]}]}], "|>"}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.9930367256925497`*^9}, {
   3.9930440265870113`*^9, 3.993044149044478*^9}, {3.993044181186845*^9, 
   3.993044204790901*^9}, {3.99304424011273*^9, 3.993044245421645*^9}, {
   3.993095952425777*^9, 3.993095959409108*^9}, {3.9930963437182617`*^9, 
   3.993096418942054*^9}, {3.993096457457448*^9, 3.9930964709536324`*^9}, {
   3.9931070317176037`*^9, 3.993107055781419*^9}, {3.993107323498828*^9, 
   3.993107325914953*^9}, {3.993874573899122*^9, 3.9938749314630003`*^9}, {
   3.993876763760784*^9, 3.9938768743337097`*^9}, {3.994230773464423*^9, 
   3.994230798048545*^9}, {3.994231416805119*^9, 3.994231478876774*^9}, 
   3.9942315351627197`*^9, {3.994231870370788*^9, 3.994231882595708*^9}},
 Background->RGBColor[
  0.4, 0.6, 1, 0.33],ExpressionUUID->"caf9c59c-a8e0-4d95-a0e3-c8ff3ed21236"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KeyTake", "[", 
  RowBox[{"Mtheory", ",", "\"\<Bosons\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"KeyTake", "[", 
  RowBox[{"Mtheory", ",", "\"\<Fermions\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.9942307653454447`*^9, 3.99423077031977*^9}, {
  3.994230805613358*^9, 3.994230813964014*^9}},
 CellLabel->"In[90]:=",ExpressionUUID->"c672e8b3-1499-4336-b8b2-315f4c8fdfb7"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{"\<\"Bosons\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[LeftAssociation]", 
      RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Graviton\"\>"}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Form\"\>"}], ",", 
       RowBox[{"\<\"Rank\"\>", "\[Rule]", "3"}]}], "\[RightAssociation]"}]}], 
    "}"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.994230808554681*^9, 3.9942308150484533`*^9}, 
   3.994231481753937*^9, 3.994231538847609*^9},
 CellLabel->"Out[90]=",ExpressionUUID->"d6cb35f3-8d6e-4a06-bda6-44f1845c94f2"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{"\<\"Fermions\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{"\[LeftAssociation]", 
     RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Gravitino\"\>"}], 
     "\[RightAssociation]"}], "}"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.994230808554681*^9, 3.9942308150484533`*^9}, 
   3.994231481753937*^9, 3.99423153884984*^9},
 CellLabel->"Out[91]=",ExpressionUUID->"4d220b15-523d-4a80-a5dc-861112e18227"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"KeyTake", "[", 
  RowBox[{"TypeIIB", ",", "\"\<Bosons\>\""}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"KeyTake", "[", 
  RowBox[{"TypeIIB", ",", "\"\<Fermions\>\""}], "]"}]}], "Input",
 CellChangeTimes->{{3.994230822777953*^9, 3.994230850159863*^9}},
 CellLabel->"In[92]:=",ExpressionUUID->"12332e31-9be3-4864-953a-ab541c497bb4"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{"\<\"Bosons\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[LeftAssociation]", 
      RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Graviton\"\>"}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Scalar\"\>"}], ",", 
       RowBox[{"\<\"Multiplicity\"\>", "\[Rule]", "1"}], ",", 
       RowBox[{"\<\"TwistedBoundaryConditions\"\>", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", 
          FractionBox["1", "2"], ",", "0"}], "}"}]}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Scalar\"\>"}], ",", 
       RowBox[{"\<\"Multiplicity\"\>", "\[Rule]", "1"}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Form\"\>"}], ",", 
       RowBox[{"\<\"Rank\"\>", "\[Rule]", "2"}], ",", 
       RowBox[{"\<\"Multiplicity\"\>", "\[Rule]", "2"}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Form\"\>"}], ",", 
       RowBox[{"\<\"Rank\"\>", "\[Rule]", "4"}], ",", 
       RowBox[{"\<\"SelfDual\"\>", "\[Rule]", "True"}]}], 
      "\[RightAssociation]"}]}], "}"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.9942308275231667`*^9, 3.994230850606097*^9}, 
   3.994231482463778*^9, 3.9942315395565443`*^9},
 CellLabel->"Out[92]=",ExpressionUUID->"a130e3e3-c257-44b6-a2e6-7b5978d3430c"],

Cell[BoxData[
 RowBox[{"\[LeftAssociation]", 
  RowBox[{"\<\"Fermions\"\>", "\[Rule]", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Spinor\"\>"}], ",", 
       RowBox[{"\<\"Weyl\"\>", "\[Rule]", "True"}], ",", 
       RowBox[{"\<\"Multiplicity\"\>", "\[Rule]", "2"}]}], 
      "\[RightAssociation]"}], ",", 
     RowBox[{"\[LeftAssociation]", 
      RowBox[{
       RowBox[{"\<\"Type\"\>", "\[Rule]", "\<\"Gravitino\"\>"}], ",", 
       RowBox[{"\<\"Weyl\"\>", "\[Rule]", "True"}], ",", 
       RowBox[{"\<\"Multiplicity\"\>", "\[Rule]", "2"}]}], 
      "\[RightAssociation]"}]}], "}"}]}], "\[RightAssociation]"}]], "Output",
 CellChangeTimes->{{3.9942308275231667`*^9, 3.994230850606097*^9}, 
   3.994231482463778*^9, 3.994231539558098*^9},
 CellLabel->"Out[93]=",ExpressionUUID->"391a2342-dd7a-44b8-ba47-29852cc74653"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"<<", "CasimirRFM`"}]], "Input",
 CellChangeTimes->{{3.994231825633301*^9, 3.994231827946711*^9}},
 CellLabel->"In[97]:=",ExpressionUUID->"0c84c3a3-a08b-4bab-8d89-cb819e46480f"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TracedSum"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TracedSum", "[", 
    RowBox[{"11", ",", "#", ",", "Mtheory", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "->", "1"}], ",", 
       RowBox[{"u", "->", "0"}], ",", 
       RowBox[{"w", "->", "0"}], ",", 
       RowBox[{"\[Zeta]", "->", "0"}]}], "}"}]}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TracedSum", "[", 
    RowBox[{"10", ",", "#", ",", "TypeIIB", ",", 
     RowBox[{"{", 
      RowBox[{
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", 
       FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"R", "->", "1"}], ",", 
       RowBox[{"u", "->", "0"}], ",", 
       RowBox[{"w", "->", "0"}], ",", 
       RowBox[{"\[Zeta]", "->", "0"}]}], "}"}], ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "3"}]]}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.9930367256925497`*^9}, {
   3.9930440265870113`*^9, 3.993044149044478*^9}, {3.993044181186845*^9, 
   3.993044204790901*^9}, {3.99304424011273*^9, 3.993044245421645*^9}, {
   3.993095952425777*^9, 3.993095959409108*^9}, {3.9930963437182617`*^9, 
   3.993096418942054*^9}, {3.993096457457448*^9, 3.9930964709536324`*^9}, {
   3.9931070317176037`*^9, 3.993107055781419*^9}, {3.993107323498828*^9, 
   3.993107325914953*^9}, {3.9938749100259247`*^9, 3.993874920953759*^9}, 
   3.993907693144483*^9, {3.993907730293795*^9, 3.993907745807863*^9}, {
   3.993907783587216*^9, 3.993907804593713*^9}, {3.994231831222603*^9, 
   3.994231840030284*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[101]:=",ExpressionUUID->"1e340d90-d500-4080-b1d8-b7e102f8ab91"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TracedSum[\[DoubleStruckCapitalD],g,spectrum,h,G,\
\[Phi],\[Epsilon]] computes the lattice sum numerically, summing over all \
representations in the spectrum taking into account the appropriate traces of \
element g.  \[FilledSquare] \[DoubleStruckCapitalD] = dimension of theory;  \
\[FilledSquare] \
\\!\\(\\*StyleBox[\\\"spectrum\\\",FontWeight->\\\"Bold\\\"]\\) = \
{bosons,fermions} (see documentation for details on spectrum syntax); \
\[FilledSquare] \\!\\(\\*StyleBox[\\\"h\\\",FontWeight->\\\"Bold\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(h\\), \\(k\\)]\\)} = spin \
structure/default fermion boundary conditions; \\!\\(\\*SubscriptBox[\\(h\\), \
\\(i\\)] = 0\\) for periodic boundary conditions around direction i, \
\\!\\(\\*SubscriptBox[\\(h\\), \\(i\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \
\\(2\\)]\\) for anti-periodic;  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"G\\\",FontWeight->\\\"Bold\\\"]\\) = metric on the \
compact space; generally a function of the moduli \
G(\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(c\\), \\(m\\)]\\));  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"\[Phi]\\\",FontWeight->\\\"Bold\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(c\\), \\(i\\)]\\) \[RightArrow] \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(c\\), \\(_\\)], \\(i\\)]\\)} = moduli \
values given as replacement rule (point in moduli space where the sum is \
evaluated numerically);  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TracedSum", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "NumericQ"}], ",",
                     "CasimirRFM`Private`el_", ",", 
                    "CasimirRFM`Private`spectrum_", ",", 
                    RowBox[{"CasimirRFM`Private`hvec_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`G_", "?", "MatrixQ"}], ",", 
                    "CasimirRFM`Private`saddle_", ",", 
                    RowBox[{"CasimirRFM`Private`\[Epsilon]_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Block", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`sum", "=", "0"}], ",", 
                    "CasimirRFM`Private`Geval", ",", 
                    RowBox[{"CasimirRFM`Private`detG", "=", 
                    RowBox[{"Det", "[", 
                    
                    RowBox[{"CasimirRFM`Private`G", "/.", "\[VeryThinSpace]", 
                    "CasimirRFM`Private`saddle"}], "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`G", "]"}]}], 
                    ",", "CasimirRFM`Private`subspec"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Geval", "=", 
                    RowBox[{
                    FractionBox["CasimirRFM`Private`G", 
                    SuperscriptBox["CasimirRFM`Private`detG", 
                    RowBox[{"1", "/", "CasimirRFM`Private`k"}]]], "/.", 
                    "\[VeryThinSpace]", "CasimirRFM`Private`saddle"}]}], ";", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"AllTrue", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Geval", ",", "NumericQ", ",", 
                    "2"}], "]"}]}], "||", 
                    RowBox[{"!", 
                    
                    RowBox[{"PositiveDefiniteMatrixQ", "[", 
                    "CasimirRFM`Private`Geval", "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"TracedSum", "::", "metric"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Length", "[", "CasimirRFM`Private`hvec", "]"}], 
                    "\[NotEqual]", "CasimirRFM`Private`k"}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"TracedSum", "::", "hvec"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"AssociationQ", "[", 
                    "CasimirRFM`Private`spectrum", "]"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"CasimirRFM`Private`spectrum", ",", "\"Bosons\"", 
                    ",", 
                    RowBox[{"{", "}"}]}], "]"}], "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`subspec", "=", 
                    RowBox[{"KeyValueMap", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#2", ",", "#1"}], "}"}], "&"}], ",", 
                    RowBox[{"GroupBy", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", "[", "\"Bosons\"", 
                    "]"}], ",", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    RowBox[{"#1", ",", "\"TwistedBoundaryConditions\"", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}]}], 
                    "]"}], "&"}]}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "CasimirRFM`Private`el", 
                    ",", "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"ReducedLatticeSum", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Dim", ",", 
                    "CasimirRFM`Private`el", ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}], "&"}], ")"}], 
                    "/@", "CasimirRFM`Private`subspec"}], "]"}]}]}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"CasimirRFM`Private`spectrum", ",", 
                    "\"Fermions\"", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`subspec", "=", 
                    RowBox[{"KeyValueMap", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#2", ",", "#1"}], "}"}], "&"}], ",", 
                    RowBox[{"GroupBy", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", "[", 
                    "\"Fermions\"", "]"}], ",", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"#1", ",", "\"TwistedBoundaryConditions\"", ",", 
                    "CasimirRFM`Private`hvec"}], "]"}], "&"}]}], "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{"-", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", "CasimirRFM`Private`el", 
                    ",", "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"ReducedLatticeSum", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Dim", ",", 
                    "CasimirRFM`Private`el", ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}], "&"}], ")"}], 
                    "/@", "CasimirRFM`Private`subspec"}], "]"}]}]}]}]}], 
                    "]"}], ";"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", "CasimirRFM`Private`el", ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"ReducedLatticeSum", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Dim", ",", 
                    "CasimirRFM`Private`el", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}], ",", 
                    "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", "CasimirRFM`Private`el", ",", 
                    "CasimirRFM`Private`Dim"}], "]"}]}], " ", 
                    RowBox[{"ReducedLatticeSum", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Dim", ",", 
                    "CasimirRFM`Private`el", ",", "CasimirRFM`Private`hvec", 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}]}], "]"}], 
                    ";"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"Re", "[", 
                    RowBox[{
                    SuperscriptBox["CasimirRFM`Private`detG", 
                    RowBox[{
                    FractionBox["1", "2"], "-", 
                    FractionBox["CasimirRFM`Private`Dim", 
                    RowBox[{"2", " ", "CasimirRFM`Private`k"}]]}]], " ", 
                    "CasimirRFM`Private`sum"}], "]"}], "]"}], ";"}]}], 
                    "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TracedSum\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TracedSum[\[DoubleStruckCapitalD],g,spectrum,h,G,\
\[Phi],\[Epsilon]] computes the lattice sum numerically, summing over all \
representations in the spectrum taking into account the appropriate traces of \
element g.  \[FilledSquare] \[DoubleStruckCapitalD] = dimension of theory;  \
\[FilledSquare] \
\\!\\(\\*StyleBox[\\\"spectrum\\\",FontWeight->\\\"Bold\\\"]\\) = \
{bosons,fermions} (see documentation for details on spectrum syntax); \
\[FilledSquare] \\!\\(\\*StyleBox[\\\"h\\\",FontWeight->\\\"Bold\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(h\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(h\\), \\(k\\)]\\)} = spin \
structure/default fermion boundary conditions; \\!\\(\\*SubscriptBox[\\(h\\), \
\\(i\\)] = 0\\) for periodic boundary conditions around direction i, \
\\!\\(\\*SubscriptBox[\\(h\\), \\(i\\)]\\) = \\!\\(\\*FractionBox[\\(1\\), \
\\(2\\)]\\) for anti-periodic;  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"G\\\",FontWeight->\\\"Bold\\\"]\\) = metric on the \
compact space; generally a function of the moduli \
G(\\!\\(\\*SubscriptBox[\\(c\\), \
\\(1\\)]\\),...,\\!\\(\\*SubscriptBox[\\(c\\), \\(m\\)]\\));  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"\[Phi]\\\",FontWeight->\\\"Bold\\\"]\\) = \
{\\!\\(\\*SubscriptBox[\\(c\\), \\(i\\)]\\) \[RightArrow] \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(c\\), \\(_\\)], \\(i\\)]\\)} = moduli \
values given as replacement rule (point in moduli space where the sum is \
evaluated numerically);  \[FilledSquare] \
\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TracedSum[\[DoubleStruckCapitalD],g,spectrum,h,G,\[Phi],\[Epsilon]] \
computes the lattice sum numerically, summing over all representations in the \
spectrum taking into account the appropriate traces of element g.  \
\[FilledSquare] \[DoubleStruckCapitalD] = dimension of theory;  \
\[FilledSquare] \!\(\*StyleBox[\"spectrum\",FontWeight->\"Bold\"]\) = \
{bosons,fermions} (see documentation for details on spectrum syntax); \
\[FilledSquare] \!\(\*StyleBox[\"h\",FontWeight->\"Bold\"]\) = \
{\!\(\*SubscriptBox[\(h\), \(1\)]\),...,\!\(\*SubscriptBox[\(h\), \(k\)]\)} = \
spin structure/default fermion boundary conditions; \!\(\*SubscriptBox[\(h\), \
\(i\)] = 0\) for periodic boundary conditions around direction i, \
\!\(\*SubscriptBox[\(h\), \(i\)]\) = \!\(\*FractionBox[\(1\), \(2\)]\) for \
anti-periodic;  \[FilledSquare] \!\(\*StyleBox[\"G\",FontWeight->\"Bold\"]\) \
= metric on the compact space; generally a function of the moduli \
G(\!\(\*SubscriptBox[\(c\), \(1\)]\),...,\!\(\*SubscriptBox[\(c\), \(m\)]\)); \
 \[FilledSquare] \!\(\*StyleBox[\"\[Phi]\",FontWeight->\"Bold\"]\) = \
{\!\(\*SubscriptBox[\(c\), \(i\)]\) \[RightArrow] \
\!\(\*SubscriptBox[OverscriptBox[\(c\), \(_\)], \(i\)]\)} = moduli values \
given as replacement rule (point in moduli space where the sum is evaluated \
numerically);  \[FilledSquare] \!\(\*StyleBox[\"\[Epsilon]\", \"TI\"]\) \
controls the estimated truncation of the numerical sums such that \
\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\(-p\)]\) \
targets roughly \!\(\*StyleBox[\"p\", \"TI\"]\) decimal digits \
(\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\(-4\)]\) by \
default).", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TracedSum, {CasimirRFM`TracedSum[
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], NumericQ], 
         Pattern[CasimirRFM`Private`el, 
          Blank[]], 
         Pattern[CasimirRFM`Private`spectrum, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`hvec, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`G, 
           Blank[]], MatrixQ], 
         Pattern[CasimirRFM`Private`saddle, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`\[Epsilon], 
           Blank[]], 
          Rational[1, 10000]]] :> 
       Block[{CasimirRFM`Private`sum = 0, CasimirRFM`Private`Geval, 
          CasimirRFM`Private`detG = Det[
            ReplaceAll[CasimirRFM`Private`G, CasimirRFM`Private`saddle]], 
          CasimirRFM`Private`k = Length[CasimirRFM`Private`G], 
          CasimirRFM`Private`subspec}, 
         CasimirRFM`Private`Geval = 
          ReplaceAll[
           CasimirRFM`Private`G/
            CasimirRFM`Private`detG^(1/CasimirRFM`Private`k), 
            CasimirRFM`Private`saddle]; If[
           Or[
            Not[
             AllTrue[CasimirRFM`Private`Geval, NumericQ, 2]], 
            Not[
             PositiveDefiniteMatrixQ[CasimirRFM`Private`Geval]]], Message[
             MessageName[CasimirRFM`TracedSum, "metric"]]; Return[$Failed]; 
           Null]; If[
          Length[CasimirRFM`Private`hvec] != CasimirRFM`Private`k, Message[
             MessageName[CasimirRFM`TracedSum, "hvec"]]; Return[$Failed]; 
           Null]; If[
           AssociationQ[CasimirRFM`Private`spectrum], 
           If[Lookup[CasimirRFM`Private`spectrum, "Bosons", {}] != {}, 
             CasimirRFM`Private`subspec = KeyValueMap[{#2, #}& , 
                GroupBy[
                 CasimirRFM`Private`spectrum["Bosons"], 
                 Lookup[#, "TwistedBoundaryConditions", 
                  ConstantArray[0, CasimirRFM`Private`k]]& ]]; 
             AddTo[CasimirRFM`Private`sum, 
               Total[
                Map[CasimirRFM`TraceBosons[
                   Part[#, 1], CasimirRFM`Private`el, CasimirRFM`Private`Dim] 
                 CasimirRFM`ReducedLatticeSum[
                  CasimirRFM`Private`Dim, CasimirRFM`Private`el, 
                   Part[#, 2], CasimirRFM`Private`Geval, 
                   CasimirRFM`Private`\[Epsilon]]& , 
                 CasimirRFM`Private`subspec]]]]; 
           If[Lookup[CasimirRFM`Private`spectrum, "Fermions", {}] != {}, 
             CasimirRFM`Private`subspec = KeyValueMap[{#2, #}& , 
                GroupBy[
                 CasimirRFM`Private`spectrum["Fermions"], 
                 Lookup[#, "TwistedBoundaryConditions", 
                  CasimirRFM`Private`hvec]& ]]; 
             AddTo[CasimirRFM`Private`sum, -Total[
                 Map[CasimirRFM`TraceFermions[
                    Part[#, 1], CasimirRFM`Private`el, CasimirRFM`Private`Dim]
                    CasimirRFM`ReducedLatticeSum[
                   CasimirRFM`Private`Dim, CasimirRFM`Private`el, 
                    Part[#, 2], CasimirRFM`Private`Geval, 
                    CasimirRFM`Private`\[Epsilon]]& , 
                  CasimirRFM`Private`subspec]]]]; Null, 
           If[Part[CasimirRFM`Private`spectrum, 1] != {}, 
             AddTo[CasimirRFM`Private`sum, CasimirRFM`TraceBosons[
                Part[CasimirRFM`Private`spectrum, 1], CasimirRFM`Private`el, 
                CasimirRFM`Private`Dim] 
              CasimirRFM`ReducedLatticeSum[
               CasimirRFM`Private`Dim, CasimirRFM`Private`el, 
                ConstantArray[0, CasimirRFM`Private`k], 
                CasimirRFM`Private`Geval, CasimirRFM`Private`\[Epsilon]]]]; 
           If[Part[CasimirRFM`Private`spectrum, 2] != {}, 
             AddTo[CasimirRFM`Private`sum, -CasimirRFM`TraceFermions[
                Part[CasimirRFM`Private`spectrum, 2], CasimirRFM`Private`el, 
                CasimirRFM`Private`Dim] 
              CasimirRFM`ReducedLatticeSum[
               CasimirRFM`Private`Dim, CasimirRFM`Private`el, 
                CasimirRFM`Private`hvec, CasimirRFM`Private`Geval, 
                CasimirRFM`Private`\[Epsilon]]]]; Null]; Return[
           Re[
           CasimirRFM`Private`detG^(1/2 - (CasimirRFM`Private`Dim/2)/
              CasimirRFM`Private`k) CasimirRFM`Private`sum]]; Null]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TracedSum"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036814298978*^9, 3.993043453599257*^9, 3.993043593864155*^9, 
   3.993043690771583*^9, 3.993043814345367*^9, 3.993043915073505*^9, {
   3.993044005160136*^9, 3.993044023806426*^9}, 3.9930441496670237`*^9, {
   3.993044190863044*^9, 3.993044226911336*^9}, 3.9930959612467337`*^9, 
   3.993096472989276*^9, {3.993107041762692*^9, 3.993107056319735*^9}, 
   3.99310723283602*^9, 3.9931073322880497`*^9, {3.993107390680188*^9, 
   3.993107411003392*^9}, 3.993107455876317*^9, 3.993107520536992*^9, {
   3.993107594214143*^9, 3.993107620052759*^9}, 3.993107753792487*^9, {
   3.993107820168524*^9, 3.993107837560602*^9}, 3.993110697933284*^9, 
   3.9932828356835117`*^9, 3.9938744907472897`*^9, {3.993874924449822*^9, 
   3.993874933183646*^9}, 3.993907618489327*^9, 3.9939076976517477`*^9, 
   3.993907746289159*^9, 3.993907805051413*^9, 3.994231486629879*^9, 
   3.994231545235182*^9, {3.994231831976018*^9, 3.9942318403089647`*^9}},
 CellLabel->
  "Out[101]=",ExpressionUUID->"59847a69-79ab-473c-b408-f2d504a1e4d6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "206444.4434588316`", ",", "0.`", ",", "917.5635858037754`", ",", "0.`", ",",
    "917.5635858037754`", ",", "0.`", ",", "206444.4434588316`", ",", 
   "3392.155532329339`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036814298978*^9, 3.993043453599257*^9, 3.993043593864155*^9, 
   3.993043690771583*^9, 3.993043814345367*^9, 3.993043915073505*^9, {
   3.993044005160136*^9, 3.993044023806426*^9}, 3.9930441496670237`*^9, {
   3.993044190863044*^9, 3.993044226911336*^9}, 3.9930959612467337`*^9, 
   3.993096472989276*^9, {3.993107041762692*^9, 3.993107056319735*^9}, 
   3.99310723283602*^9, 3.9931073322880497`*^9, {3.993107390680188*^9, 
   3.993107411003392*^9}, 3.993107455876317*^9, 3.993107520536992*^9, {
   3.993107594214143*^9, 3.993107620052759*^9}, 3.993107753792487*^9, {
   3.993107820168524*^9, 3.993107837560602*^9}, 3.993110697933284*^9, 
   3.9932828356835117`*^9, 3.9938744907472897`*^9, {3.993874924449822*^9, 
   3.993874933183646*^9}, 3.993907618489327*^9, 3.9939076976517477`*^9, 
   3.993907746289159*^9, 3.993907805051413*^9, 3.994231486629879*^9, 
   3.994231545235182*^9, {3.994231831976018*^9, 3.994231840359047*^9}},
 CellLabel->
  "Out[102]=",ExpressionUUID->"43a28570-5ad8-4572-83c2-73daddbc9449"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"37064.77730909028`", ",", 
   RowBox[{"-", "335.5880452577028`"}], ",", "521.090815528898`", ",", 
   RowBox[{"-", "110.05874269236557`"}], ",", "521.090815528898`", ",", 
   RowBox[{"-", "335.5880452577028`"}], ",", "37064.77730909028`", ",", 
   "3620.816174548743`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036814298978*^9, 3.993043453599257*^9, 3.993043593864155*^9, 
   3.993043690771583*^9, 3.993043814345367*^9, 3.993043915073505*^9, {
   3.993044005160136*^9, 3.993044023806426*^9}, 3.9930441496670237`*^9, {
   3.993044190863044*^9, 3.993044226911336*^9}, 3.9930959612467337`*^9, 
   3.993096472989276*^9, {3.993107041762692*^9, 3.993107056319735*^9}, 
   3.99310723283602*^9, 3.9931073322880497`*^9, {3.993107390680188*^9, 
   3.993107411003392*^9}, 3.993107455876317*^9, 3.993107520536992*^9, {
   3.993107594214143*^9, 3.993107620052759*^9}, 3.993107753792487*^9, {
   3.993107820168524*^9, 3.993107837560602*^9}, 3.993110697933284*^9, 
   3.9932828356835117`*^9, 3.9938744907472897`*^9, {3.993874924449822*^9, 
   3.993874933183646*^9}, 3.993907618489327*^9, 3.9939076976517477`*^9, 
   3.993907746289159*^9, 3.993907805051413*^9, 3.994231486629879*^9, 
   3.994231545235182*^9, {3.994231831976018*^9, 3.994231840387148*^9}},
 CellLabel->
  "Out[103]=",ExpressionUUID->"827eabfc-0abb-4911-ac33-9e4626011cd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "CasimirPotential"}], "\[IndentingNewLine]", 
 RowBox[{"CasimirPotential", "[", 
  RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", "->", "1"}], ",", 
     RowBox[{"u", "->", "0"}], ",", 
     RowBox[{"w", "->", "0"}], ",", 
     RowBox[{"\[Zeta]", "->", "0"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CasimirPotential", "[", 
  RowBox[{"10", ",", "\[CapitalGamma]", ",", "TypeIIB", ",", 
   RowBox[{"{", 
    RowBox[{
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", 
     FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"R", "->", "1"}], ",", 
     RowBox[{"u", "->", "0"}], ",", 
     RowBox[{"w", "->", "0"}], ",", 
     RowBox[{"\[Zeta]", "->", "0"}]}], "}"}], ",", 
   SuperscriptBox["10", 
    RowBox[{"-", "3"}]]}], "]"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.9930367485740337`*^9}, {
  3.993044524088273*^9, 3.9930445551207314`*^9}, {3.993044654747897*^9, 
  3.9930446752699223`*^9}, {3.993096293582427*^9, 3.993096341293591*^9}, {
  3.993096838123852*^9, 3.993096844218924*^9}, {3.993100518554975*^9, 
  3.9931005325927267`*^9}, {3.9931008320356073`*^9, 3.9931008376957827`*^9}, {
  3.993101257349248*^9, 3.993101260662507*^9}, {3.993101373548278*^9, 
  3.993101483871065*^9}, {3.9931015205631533`*^9, 3.993101550753605*^9}, {
  3.993102098085939*^9, 3.993102118748548*^9}, {3.993875001318256*^9, 
  3.993875005832075*^9}, {3.993907683391616*^9, 3.9939077165270967`*^9}, {
  3.994165976991254*^9, 3.99416597719564*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[45]:=",ExpressionUUID->"1d3fbf94-cba5-4664-8994-e7796acfb3f5"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirPotential[\[DoubleStruckCapitalD],\
\[CapitalGamma],spectrum,h,G,\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\),\
\[Epsilon]] computes the Casimir potential \\!\\(\\*SubscriptBox[\\(V\\), \
\\(Cas\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\)) summing over \
all elements \[Gamma] \[Element] \[CapitalGamma], all lattice sums, including \
traces over all representations in the \
\\!\\(\\*StyleBox[\\\"spectrum\\\",\\nFontSlant->\\\"Italic\\\"]\\), and the \
appropriate numerical factors for each element, with default fermion boundary \
conditions given by the spin structure vector \\!\\(\\*OverscriptBox[\\(h\\), \
\\(\[Rule]\\)] = {\\*SubscriptBox[h, 1],...,\\*SubscriptBox[h, k]}\\) and \
evaluated at the point \\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\) in \
moduli space given as the replacement rule \
{\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(i\\)]\\) \[Rule] \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Phi]\\), \\(_\\)], \\(i\\)]\\)}; \\!\
\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"CasimirPotential", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "NumericQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`group_", "?", "ListQ"}], ",", 
                    "CasimirRFM`Private`spectrum_", ",", 
                    RowBox[{"CasimirRFM`Private`hvec_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`G_", "?", "MatrixQ"}], ",", 
                    "CasimirRFM`Private`saddle_", ",", 
                    RowBox[{"CasimirRFM`Private`\[Epsilon]_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], "]"}], " ", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "CasimirRFM`Private`i", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", "]"}]], 
                    RowBox[{"TracedSum", "[", 
                    RowBox[{"CasimirRFM`Private`Dim", ",", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`spectrum", ",", 
                    "CasimirRFM`Private`hvec", ",", "CasimirRFM`Private`G", 
                    ",", "CasimirRFM`Private`saddle", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}], 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", 
                    RowBox[{"CasimirRFM`Private`Dim", "/", "2"}]]}], ")"}], 
                    " ", 
                    
                    RowBox[{
                    "Length", "[", "CasimirRFM`Private`group", "]"}]}]]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`CasimirPotential\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirPotential[\[DoubleStruckCapitalD],\
\[CapitalGamma],spectrum,h,G,\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\),\
\[Epsilon]] computes the Casimir potential \\!\\(\\*SubscriptBox[\\(V\\), \
\\(Cas\\)]\\)(\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\)) summing over \
all elements \[Gamma] \[Element] \[CapitalGamma], all lattice sums, including \
traces over all representations in the \
\\!\\(\\*StyleBox[\\\"spectrum\\\",\\nFontSlant->\\\"Italic\\\"]\\), and the \
appropriate numerical factors for each element, with default fermion boundary \
conditions given by the spin structure vector \\!\\(\\*OverscriptBox[\\(h\\), \
\\(\[Rule]\\)] = {\\*SubscriptBox[h, 1],...,\\*SubscriptBox[h, k]}\\) and \
evaluated at the point \\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(0\\)]\\) in \
moduli space given as the replacement rule \
{\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(i\\)]\\) \[Rule] \
\\!\\(\\*SubscriptBox[OverscriptBox[\\(\[Phi]\\), \\(_\\)], \\(i\\)]\\)}; \\!\
\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated \
truncation of the numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\
\", \\\"TI\\\"] = \\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "CasimirPotential[\[DoubleStruckCapitalD],\[CapitalGamma],spectrum,h,G,\!\
\(\*SubscriptBox[\(\[Phi]\), \(0\)]\),\[Epsilon]] computes the Casimir \
potential \!\(\*SubscriptBox[\(V\), \(Cas\)]\)(\!\(\*SubscriptBox[\(\[Phi]\), \
\(0\)]\)) summing over all elements \[Gamma] \[Element] \[CapitalGamma], all \
lattice sums, including traces over all representations in the \
\!\(\*StyleBox[\"spectrum\",\nFontSlant->\"Italic\"]\), and the appropriate \
numerical factors for each element, with default fermion boundary conditions \
given by the spin structure vector \!\(\*OverscriptBox[\(h\), \(\[Rule]\)] = \
{\*SubscriptBox[h, 1],...,\*SubscriptBox[h, k]}\) and evaluated at the point \
\!\(\*SubscriptBox[\(\[Phi]\), \(0\)]\) in moduli space given as the \
replacement rule {\!\(\*SubscriptBox[\(\[Phi]\), \(i\)]\) \[Rule] \
\!\(\*SubscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], \(i\)]\)}; \
\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"]\) controls the estimated truncation of \
the numerical sums such that \!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \
\*SuperscriptBox[10,\(-p\)]\) targets roughly \!\(\*StyleBox[\"p\", \"TI\"]\) \
decimal digits (\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\
\(-4\)]\) by default).", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`CasimirPotential, {CasimirRFM`CasimirPotential[
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], NumericQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`group, 
           Blank[]], ListQ], 
         Pattern[CasimirRFM`Private`spectrum, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`hvec, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`G, 
           Blank[]], MatrixQ], 
         Pattern[CasimirRFM`Private`saddle, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`\[Epsilon], 
           Blank[]], 
          Rational[1, 10000]]] :> (Gamma[CasimirRFM`Private`Dim/2]/(2 
         Pi^(CasimirRFM`Private`Dim/2))) (1/Length[CasimirRFM`Private`group]) 
        Sum[
          CasimirRFM`TracedSum[CasimirRFM`Private`Dim, 
           Part[CasimirRFM`Private`group, CasimirRFM`Private`i], 
           CasimirRFM`Private`spectrum, CasimirRFM`Private`hvec, 
           CasimirRFM`Private`G, CasimirRFM`Private`saddle, 
           CasimirRFM`Private`\[Epsilon]], {CasimirRFM`Private`i, 
           Length[CasimirRFM`Private`group]}]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`CasimirPotential"|>, False]]], "Output",
 CellChangeTimes->{
  3.9930368150213223`*^9, 3.9930445191922073`*^9, {3.993044671315037*^9, 
   3.993044675758376*^9}, 3.993044774639875*^9, {3.993044835172876*^9, 
   3.9930448772866373`*^9}, {3.99309679788135*^9, 3.993096844714216*^9}, {
   3.993096994198254*^9, 3.993097002822917*^9}, 3.9930970926571503`*^9, 
   3.993097156949752*^9, 3.993097463567768*^9, {3.993100527222979*^9, 
   3.993100532963066*^9}, 3.993100697521056*^9, {3.9931008217324047`*^9, 
   3.993100838140493*^9}, {3.993101250185853*^9, 3.993101261544015*^9}, 
   3.993101297433755*^9, 3.9931013275468397`*^9, {3.993101391459276*^9, 
   3.9931014843440723`*^9}, 3.993101551304216*^9, 3.993101668364869*^9, {
   3.993102108839513*^9, 3.993102119689369*^9}, 3.993107135490437*^9, 
   3.993107176123828*^9, 3.993107228939106*^9, 3.993107866547441*^9, 
   3.9931079058097143`*^9, 3.99311070440513*^9, 3.9932828357640142`*^9, {
   3.9938749946215982`*^9, 3.993875007146936*^9}, 3.993875873777646*^9, 
   3.9939076306232224`*^9, {3.9939077039369373`*^9, 3.993907716857896*^9}, 
   3.993907808281711*^9, 3.994165978240344*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"ef64e880-2421-463f-b6ec-12c9ba6addab"],

Cell[BoxData["2521.7930716616916`"], "Output",
 CellChangeTimes->{
  3.9930368150213223`*^9, 3.9930445191922073`*^9, {3.993044671315037*^9, 
   3.993044675758376*^9}, 3.993044774639875*^9, {3.993044835172876*^9, 
   3.9930448772866373`*^9}, {3.99309679788135*^9, 3.993096844714216*^9}, {
   3.993096994198254*^9, 3.993097002822917*^9}, 3.9930970926571503`*^9, 
   3.993097156949752*^9, 3.993097463567768*^9, {3.993100527222979*^9, 
   3.993100532963066*^9}, 3.993100697521056*^9, {3.9931008217324047`*^9, 
   3.993100838140493*^9}, {3.993101250185853*^9, 3.993101261544015*^9}, 
   3.993101297433755*^9, 3.9931013275468397`*^9, {3.993101391459276*^9, 
   3.9931014843440723`*^9}, 3.993101551304216*^9, 3.993101668364869*^9, {
   3.993102108839513*^9, 3.993102119689369*^9}, 3.993107135490437*^9, 
   3.993107176123828*^9, 3.993107228939106*^9, 3.993107866547441*^9, 
   3.9931079058097143`*^9, 3.99311070440513*^9, 3.9932828357640142`*^9, {
   3.9938749946215982`*^9, 3.993875007146936*^9}, 3.993875873777646*^9, 
   3.9939076306232224`*^9, {3.9939077039369373`*^9, 3.993907716857896*^9}, 
   3.993907808281711*^9, 3.99416597835273*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"1b69e661-17c0-4d4a-aaa5-3c2068ac3559"],

Cell[BoxData["438.9907906466023`"], "Output",
 CellChangeTimes->{
  3.9930368150213223`*^9, 3.9930445191922073`*^9, {3.993044671315037*^9, 
   3.993044675758376*^9}, 3.993044774639875*^9, {3.993044835172876*^9, 
   3.9930448772866373`*^9}, {3.99309679788135*^9, 3.993096844714216*^9}, {
   3.993096994198254*^9, 3.993097002822917*^9}, 3.9930970926571503`*^9, 
   3.993097156949752*^9, 3.993097463567768*^9, {3.993100527222979*^9, 
   3.993100532963066*^9}, 3.993100697521056*^9, {3.9931008217324047`*^9, 
   3.993100838140493*^9}, {3.993101250185853*^9, 3.993101261544015*^9}, 
   3.993101297433755*^9, 3.9931013275468397`*^9, {3.993101391459276*^9, 
   3.9931014843440723`*^9}, 3.993101551304216*^9, 3.993101668364869*^9, {
   3.993102108839513*^9, 3.993102119689369*^9}, 3.993107135490437*^9, 
   3.993107176123828*^9, 3.993107228939106*^9, 3.993107866547441*^9, 
   3.9931079058097143`*^9, 3.99311070440513*^9, 3.9932828357640142`*^9, {
   3.9938749946215982`*^9, 3.993875007146936*^9}, 3.993875873777646*^9, 
   3.9939076306232224`*^9, {3.9939077039369373`*^9, 3.993907716857896*^9}, 
   3.993907808281711*^9, 3.9941659784203367`*^9},
 CellLabel->"Out[47]=",ExpressionUUID->"7fd3e51b-96a2-4995-bbb8-07602fa854f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "CasimirEnergyDensity"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CasimirEnergyDensity", "[", 
   RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "->", "10.3"}], ",", 
      RowBox[{"u", "->", 
       RowBox[{"-", "0.457"}]}], ",", 
      RowBox[{"w", "->", "0.0396"}], ",", 
      RowBox[{"\[Zeta]", "->", "0."}]}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{"0", ",", "7"}], "]"}]}], "]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CasimirEnergyDensity", "[", 
   RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", 
      FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "->", "10.3"}], ",", 
      RowBox[{"u", "->", 
       RowBox[{"-", "0.457"}]}], ",", 
      RowBox[{"w", "->", "0.0396"}], ",", 
      RowBox[{"\[Zeta]", "->", "0."}]}], "}"}], ",", 
    RowBox[{"ConstantArray", "[", 
     RowBox[{
      RowBox[{"1", "/", "4"}], ",", "7"}], "]"}]}], "]"}], " "}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036706841413*^9}, {
   3.993036769835863*^9, 3.993036771985653*^9}, {3.9930974848578863`*^9, 
   3.993097628134431*^9}, {3.9930982024058647`*^9, 3.9930983474897633`*^9}, {
   3.993101782013403*^9, 3.99310181663973*^9}, {3.993101851297153*^9, 
   3.993101870689972*^9}, {3.9931021343143377`*^9, 3.99310219934016*^9}, {
   3.993102243183926*^9, 3.99310226538857*^9}, 3.993102412116165*^9, {
   3.9931024884942913`*^9, 3.993102508582818*^9}, {3.993875210328989*^9, 
   3.993875214932044*^9}, {3.994165981278963*^9, 3.994165987823331*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->"In[51]:=",ExpressionUUID->"340e9c76-ae17-427b-8803-888b359a848b"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirEnergyDensity[\[DoubleStruckCapitalD],\
\[CapitalGamma],spectrum,h,G,\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \
\\(0\\)]\\),z,\[Epsilon]] computes the D-dimensional Casimir energy density \
\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(Cas\\)]\\)(\\!\\(\\*OverscriptBox[\\(z\
\\), \\(\[RightArrow]\\)]\\)) at point \\!\\(\\*OverscriptBox[\\(z\\), \\(\
\[RightArrow]\\)]\[Element]\\*SuperscriptBox[\\(T\\), \\(k\\)]\\), summing \
over all elements \[Gamma]\[Element]\[CapitalGamma], all lattice sums, \
including traces over all representations in the \
\\!\\(\\*StyleBox[\\\"spectrum\\\",\\nFontSlant->\\\"Italic\\\"]\\), and the \
appropriate numerical factors for each element, with default fermion boundary \
conditions given by the spin structure vector \\!\\(\\*OverscriptBox[\\(h\\), \
\\(\[Rule]\\)]\\) = {\\*SubscriptBox[h, 1],...,\\*SubscriptBox[h, k]} and \
evaluated at the point \\*SubscriptBox[\[Phi], 0] in moduli space given as \
the replacement rule {\\*SubscriptBox[\[Phi], i] \[Rule] \
\\*SubscriptBox[OverscriptBox[\\(\[Phi]\\), \\(_\\)], i]}; \\!\\(\\*StyleBox[\
\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated truncation of the \
numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"CasimirEnergyDensity", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`group_", "?", "ListQ"}], ",", 
                    "CasimirRFM`Private`spectrum_", ",", 
                    RowBox[{"CasimirRFM`Private`hvec_", "?", "VectorQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`G_", "?", "MatrixQ"}], ",", 
                    "CasimirRFM`Private`saddle_", ",", 
                    RowBox[{"CasimirRFM`Private`zvec_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"VectorQ", "[", 
                    RowBox[{"#1", ",", "NumericQ"}], "]"}], "&"}], ")"}]}], 
                    ",", 
                    RowBox[{"CasimirRFM`Private`\[Epsilon]_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`cvec", ",", 
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`G", "]"}]}], 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    RowBox[{"CasimirRFM`Private`sum", "=", "0"}], ",", 
                    "CasimirRFM`Private`subspec"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`cvec", "[", 
                    "CasimirRFM`Private`g_", "]"}], ":=", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"IdentityMatrix", "[", "CasimirRFM`Private`k", 
                    "]"}], "-", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}]}], ")"}], ".", 
                    "CasimirRFM`Private`zvec"}], "-", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "2", "\[RightDoubleBracket]"}]}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Geval", "=", 
                    RowBox[{
                    FractionBox["CasimirRFM`Private`G", 
                    SuperscriptBox[
                    RowBox[{"Det", "[", "CasimirRFM`Private`G", "]"}], 
                    RowBox[{"1", "/", "CasimirRFM`Private`k"}]]], "/.", 
                    "\[VeryThinSpace]", "CasimirRFM`Private`saddle"}]}], ";", 
                    
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"AllTrue", "[", 
                    
                    RowBox[{"CasimirRFM`Private`Geval", ",", "NumericQ", ",", 
                    "2"}], "]"}]}], "||", 
                    RowBox[{"!", 
                    
                    RowBox[{"PositiveDefiniteMatrixQ", "[", 
                    "CasimirRFM`Private`Geval", "]"}]}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"CasimirEnergyDensity", "::", "metric"}], 
                    "MessageName"], "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}], ";"}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"AssociationQ", "[", 
                    "CasimirRFM`Private`spectrum", "]"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"CasimirRFM`Private`spectrum", ",", "\"Bosons\"", 
                    ",", 
                    RowBox[{"{", "}"}]}], "]"}], "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`subspec", "=", 
                    RowBox[{"KeyValueMap", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#2", ",", "#1"}], "}"}], "&"}], ",", 
                    RowBox[{"GroupBy", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", "[", "\"Bosons\"", 
                    "]"}], ",", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    RowBox[{"#1", ",", "\"TwistedBoundaryConditions\"", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}]}], 
                    "]"}], "&"}]}], "]"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "CasimirRFM`Private`i", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", "]"}]], 
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"Ewald", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`cvec", "[", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], ",", "\[Pi]", 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}], "&"}], 
                    ")"}], "/@", "CasimirRFM`Private`subspec"}], "]"}]}]}]}], 
                    "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"CasimirRFM`Private`spectrum", ",", 
                    "\"Fermions\"", ",", 
                    RowBox[{"{", "}"}]}], "]"}], "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`subspec", "=", 
                    RowBox[{"KeyValueMap", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"#2", ",", "#1"}], "}"}], "&"}], ",", 
                    RowBox[{"GroupBy", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", "[", 
                    "\"Fermions\"", "]"}], ",", 
                    RowBox[{
                    RowBox[{"Lookup", "[", 
                    
                    RowBox[{"#1", ",", "\"TwistedBoundaryConditions\"", ",", 
                    "CasimirRFM`Private`hvec"}], "]"}], "&"}]}], "]"}]}], 
                    "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{"-", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "CasimirRFM`Private`i", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", "]"}]], 
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "1", 
                    "\[RightDoubleBracket]"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"Ewald", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`cvec", "[", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", "2", 
                    "\[RightDoubleBracket]"}], ",", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], ",", "\[Pi]", 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}], "&"}], 
                    ")"}], "/@", "CasimirRFM`Private`subspec"}], 
                    "]"}]}]}]}]}], "]"}], ";"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "CasimirRFM`Private`i", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", "]"}]], 
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    "CasimirRFM`Private`group", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"Ewald", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`cvec", "[", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", "CasimirRFM`Private`k"}], "]"}], ",", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], ",", "\[Pi]", 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}]}]}], "]"}], 
                    ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    "\[NotEqual]", 
                    RowBox[{"{", "}"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`sum", "+=", 
                    RowBox[{"-", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", "CasimirRFM`Private`i", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`group", "]"}]], 
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`spectrum", 
                    "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                    ",", 
                    RowBox[{
                    "CasimirRFM`Private`group", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], " ", 
                    RowBox[{"Ewald", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`cvec", "[", 
                    
                    RowBox[{"CasimirRFM`Private`group", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], ",", 
                    "CasimirRFM`Private`hvec", ",", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], ",", "\[Pi]", 
                    ",", "CasimirRFM`Private`Geval", ",", 
                    "CasimirRFM`Private`\[Epsilon]"}], "]"}]}]}]}]}]}], "]"}],
                     ";"}]}], "]"}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"Gamma", "[", 
                    FractionBox["CasimirRFM`Private`Dim", "2"], "]"}], " ", 
                    SuperscriptBox[
                    RowBox[{"Det", "[", "CasimirRFM`Private`G", "]"}], 
                    RowBox[{"-", 
                    FractionBox["CasimirRFM`Private`Dim", 
                    RowBox[{"2", " ", "CasimirRFM`Private`k"}]]}]], " ", 
                    "CasimirRFM`Private`sum"}], 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Pi]", 
                    RowBox[{"CasimirRFM`Private`Dim", "/", "2"}]]}]], "/.", 
                    "\[VeryThinSpace]", "CasimirRFM`Private`saddle"}], "]"}], 
                    ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`CasimirEnergyDensity\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"CasimirEnergyDensity[\[DoubleStruckCapitalD],\
\[CapitalGamma],spectrum,h,G,\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \
\\(0\\)]\\),z,\[Epsilon]] computes the D-dimensional Casimir energy density \
\\!\\(\\*SubscriptBox[\\(\[Rho]\\), \\(Cas\\)]\\)(\\!\\(\\*OverscriptBox[\\(z\
\\), \\(\[RightArrow]\\)]\\)) at point \\!\\(\\*OverscriptBox[\\(z\\), \\(\
\[RightArrow]\\)]\[Element]\\*SuperscriptBox[\\(T\\), \\(k\\)]\\), summing \
over all elements \[Gamma]\[Element]\[CapitalGamma], all lattice sums, \
including traces over all representations in the \
\\!\\(\\*StyleBox[\\\"spectrum\\\",\\nFontSlant->\\\"Italic\\\"]\\), and the \
appropriate numerical factors for each element, with default fermion boundary \
conditions given by the spin structure vector \\!\\(\\*OverscriptBox[\\(h\\), \
\\(\[Rule]\\)]\\) = {\\*SubscriptBox[h, 1],...,\\*SubscriptBox[h, k]} and \
evaluated at the point \\*SubscriptBox[\[Phi], 0] in moduli space given as \
the replacement rule {\\*SubscriptBox[\[Phi], i] \[Rule] \
\\*SubscriptBox[OverscriptBox[\\(\[Phi]\\), \\(_\\)], i]}; \\!\\(\\*StyleBox[\
\\\"\[Epsilon]\\\", \\\"TI\\\"]\\) controls the estimated truncation of the \
numerical sums such that \\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-p\\)]\\) targets roughly \
\\!\\(\\*StyleBox[\\\"p\\\", \\\"TI\\\"]\\) decimal digits \
(\\!\\(\\*StyleBox[\\\"\[Epsilon]\\\", \\\"TI\\\"] = \
\\*SuperscriptBox[10,\\(-4\\)]\\) by default).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "CasimirEnergyDensity[\[DoubleStruckCapitalD],\[CapitalGamma],spectrum,h,\
G,\!\(\*SubscriptBox[\(\[Phi]\), \(0\)]\),z,\[Epsilon]] computes the \
D-dimensional Casimir energy density \!\(\*SubscriptBox[\(\[Rho]\), \
\(Cas\)]\)(\!\(\*OverscriptBox[\(z\), \(\[RightArrow]\)]\)) at point \
\!\(\*OverscriptBox[\(z\), \
\(\[RightArrow]\)]\[Element]\*SuperscriptBox[\(T\), \(k\)]\), summing over \
all elements \[Gamma]\[Element]\[CapitalGamma], all lattice sums, including \
traces over all representations in the \!\(\*StyleBox[\"spectrum\",\n\
FontSlant->\"Italic\"]\), and the appropriate numerical factors for each \
element, with default fermion boundary conditions given by the spin structure \
vector \!\(\*OverscriptBox[\(h\), \(\[Rule]\)]\) = {\*SubscriptBox[h, 1],...,\
\*SubscriptBox[h, k]} and evaluated at the point \*SubscriptBox[\[Phi], 0] in \
moduli space given as the replacement rule {\*SubscriptBox[\[Phi], i] \[Rule] \
\*SubscriptBox[OverscriptBox[\(\[Phi]\), \(_\)], i]}; \!\(\*StyleBox[\"\
\[Epsilon]\", \"TI\"]\) controls the estimated truncation of the numerical \
sums such that \!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \
\*SuperscriptBox[10,\(-p\)]\) targets roughly \!\(\*StyleBox[\"p\", \"TI\"]\) \
decimal digits (\!\(\*StyleBox[\"\[Epsilon]\", \"TI\"] = \*SuperscriptBox[10,\
\(-4\)]\) by default).", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`CasimirEnergyDensity, {
      CasimirRFM`CasimirEnergyDensity[
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`group, 
           Blank[]], ListQ], 
         Pattern[CasimirRFM`Private`spectrum, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`hvec, 
           Blank[]], VectorQ], 
         PatternTest[
          Pattern[CasimirRFM`Private`G, 
           Blank[]], MatrixQ], 
         Pattern[CasimirRFM`Private`saddle, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`zvec, 
           Blank[]], VectorQ[#, NumericQ]& ], 
         Optional[
          Pattern[CasimirRFM`Private`\[Epsilon], 
           Blank[]], 
          Rational[1, 10000]]] :> 
       Module[{CasimirRFM`Private`cvec, CasimirRFM`Private`k = 
          Length[CasimirRFM`Private`G], CasimirRFM`Private`Geval, 
          CasimirRFM`Private`sum = 0, CasimirRFM`Private`subspec}, 
         CasimirRFM`Private`cvec[
            Pattern[CasimirRFM`Private`g, 
             Blank[]]] := 
          Dot[IdentityMatrix[CasimirRFM`Private`k] - Part[
             CasimirRFM`Private`g, 1], CasimirRFM`Private`zvec] - Part[
           CasimirRFM`Private`g, 2]; 
         CasimirRFM`Private`Geval = 
          ReplaceAll[
           CasimirRFM`Private`G/
            Det[CasimirRFM`Private`G]^(1/CasimirRFM`Private`k), 
            CasimirRFM`Private`saddle]; If[
           Or[
            Not[
             AllTrue[CasimirRFM`Private`Geval, NumericQ, 2]], 
            Not[
             PositiveDefiniteMatrixQ[CasimirRFM`Private`Geval]]], Message[
             MessageName[CasimirRFM`CasimirEnergyDensity, "metric"]]; 
           Return[$Failed]; Null]; If[
           AssociationQ[CasimirRFM`Private`spectrum], 
           If[Lookup[CasimirRFM`Private`spectrum, "Bosons", {}] != {}, 
             CasimirRFM`Private`subspec = KeyValueMap[{#2, #}& , 
                GroupBy[
                 CasimirRFM`Private`spectrum["Bosons"], 
                 Lookup[#, "TwistedBoundaryConditions", 
                  ConstantArray[0, CasimirRFM`Private`k]]& ]]; 
             AddTo[CasimirRFM`Private`sum, 
               Total[
                Map[Sum[CasimirRFM`TraceBosons[
                    Part[#, 1], 
                    Part[CasimirRFM`Private`group, CasimirRFM`Private`i], 
                    CasimirRFM`Private`Dim] CasimirRFM`Ewald[
                    CasimirRFM`Private`cvec[
                    Part[CasimirRFM`Private`group, CasimirRFM`Private`i]], 
                    Part[#, 2], CasimirRFM`Private`Dim/2, Pi, 
                    CasimirRFM`Private`Geval, 
                    CasimirRFM`Private`\[Epsilon]], {CasimirRFM`Private`i, 
                   Length[CasimirRFM`Private`group]}]& , 
                 CasimirRFM`Private`subspec]]]]; 
           If[Lookup[CasimirRFM`Private`spectrum, "Fermions", {}] != {}, 
             CasimirRFM`Private`subspec = KeyValueMap[{#2, #}& , 
                GroupBy[
                 CasimirRFM`Private`spectrum["Fermions"], 
                 Lookup[#, "TwistedBoundaryConditions", 
                  CasimirRFM`Private`hvec]& ]]; 
             AddTo[CasimirRFM`Private`sum, -Total[
                 Map[Sum[CasimirRFM`TraceFermions[
                    Part[#, 1], 
                    Part[CasimirRFM`Private`group, CasimirRFM`Private`i], 
                    CasimirRFM`Private`Dim] CasimirRFM`Ewald[
                    CasimirRFM`Private`cvec[
                    Part[CasimirRFM`Private`group, CasimirRFM`Private`i]], 
                    Part[#, 2], CasimirRFM`Private`Dim/2, Pi, 
                    CasimirRFM`Private`Geval, 
                    CasimirRFM`Private`\[Epsilon]], {CasimirRFM`Private`i, 
                    Length[CasimirRFM`Private`group]}]& , 
                  CasimirRFM`Private`subspec]]]]; Null, 
           If[Part[CasimirRFM`Private`spectrum, 1] != {}, 
             AddTo[CasimirRFM`Private`sum, 
              Sum[CasimirRFM`TraceBosons[
                 Part[CasimirRFM`Private`spectrum, 1], 
                 Part[CasimirRFM`Private`group, CasimirRFM`Private`i], 
                 CasimirRFM`Private`Dim] CasimirRFM`Ewald[
                 CasimirRFM`Private`cvec[
                  Part[CasimirRFM`Private`group, CasimirRFM`Private`i]], 
                 ConstantArray[0, CasimirRFM`Private`k], 
                 CasimirRFM`Private`Dim/2, Pi, CasimirRFM`Private`Geval, 
                 CasimirRFM`Private`\[Epsilon]], {CasimirRFM`Private`i, 
                Length[CasimirRFM`Private`group]}]]]; 
           If[Part[CasimirRFM`Private`spectrum, 2] != {}, 
             AddTo[CasimirRFM`Private`sum, -Sum[CasimirRFM`TraceFermions[
                  Part[CasimirRFM`Private`spectrum, 2], 
                  Part[CasimirRFM`Private`group, CasimirRFM`Private`i], 
                  CasimirRFM`Private`Dim] CasimirRFM`Ewald[
                  CasimirRFM`Private`cvec[
                   Part[CasimirRFM`Private`group, CasimirRFM`Private`i]], 
                  CasimirRFM`Private`hvec, CasimirRFM`Private`Dim/2, Pi, 
                  CasimirRFM`Private`Geval, CasimirRFM`Private`\[Epsilon]], {
                CasimirRFM`Private`i, 
                 Length[CasimirRFM`Private`group]}]]]; Null]; Return[
           
           ReplaceAll[(Gamma[CasimirRFM`Private`Dim/2]/(2 
             Pi^(CasimirRFM`Private`Dim/2))) 
            Det[CasimirRFM`Private`G]^((-(CasimirRFM`Private`Dim/2))/
              CasimirRFM`Private`k) CasimirRFM`Private`sum, 
            CasimirRFM`Private`saddle]]; Null]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`CasimirEnergyDensity"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036815709257*^9, 3.993044891342115*^9, 3.993096984340704*^9, 
   3.99309731143011*^9, 3.993097389026451*^9, 3.993097466516365*^9, {
   3.993097505319214*^9, 3.993097514745582*^9}, {3.9930975578595133`*^9, 
   3.9930975911556473`*^9}, 3.993097629031695*^9, 3.9930977323020353`*^9, 
   3.99309776332788*^9, {3.9930978407437887`*^9, 3.993097854452073*^9}, 
   3.993097980629532*^9, {3.993098071347376*^9, 3.993098091934341*^9}, {
   3.9930981512439528`*^9, 3.993098166542068*^9}, {3.993098198024753*^9, 
   3.993098257889728*^9}, {3.9930983182074223`*^9, 3.993098350164072*^9}, {
   3.993101775495701*^9, 3.99310181747624*^9}, {3.99310185387018*^9, 
   3.9931018710477743`*^9}, {3.9931021215989*^9, 3.993102200183955*^9}, {
   3.9931022364141903`*^9, 3.9931022669443827`*^9}, 3.99310235321911*^9, {
   3.993102405587462*^9, 3.993102412766823*^9}, 3.9931024510034533`*^9, {
   3.993102485838591*^9, 3.993102508841687*^9}, 3.993107911639624*^9, 
   3.9931133943858128`*^9, 3.993282835942005*^9, {3.993875181656805*^9, 
   3.993875215663115*^9}, {3.994165982023634*^9, 3.994165988234078*^9}},
 CellLabel->"Out[51]=",ExpressionUUID->"23a02f5b-18b6-49c1-97f3-0c0a6e224a5f"],

Cell[BoxData["4.153199972339839`*^-8"], "Output",
 CellChangeTimes->{
  3.993036815709257*^9, 3.993044891342115*^9, 3.993096984340704*^9, 
   3.99309731143011*^9, 3.993097389026451*^9, 3.993097466516365*^9, {
   3.993097505319214*^9, 3.993097514745582*^9}, {3.9930975578595133`*^9, 
   3.9930975911556473`*^9}, 3.993097629031695*^9, 3.9930977323020353`*^9, 
   3.99309776332788*^9, {3.9930978407437887`*^9, 3.993097854452073*^9}, 
   3.993097980629532*^9, {3.993098071347376*^9, 3.993098091934341*^9}, {
   3.9930981512439528`*^9, 3.993098166542068*^9}, {3.993098198024753*^9, 
   3.993098257889728*^9}, {3.9930983182074223`*^9, 3.993098350164072*^9}, {
   3.993101775495701*^9, 3.99310181747624*^9}, {3.99310185387018*^9, 
   3.9931018710477743`*^9}, {3.9931021215989*^9, 3.993102200183955*^9}, {
   3.9931022364141903`*^9, 3.9931022669443827`*^9}, 3.99310235321911*^9, {
   3.993102405587462*^9, 3.993102412766823*^9}, 3.9931024510034533`*^9, {
   3.993102485838591*^9, 3.993102508841687*^9}, 3.993107911639624*^9, 
   3.9931133943858128`*^9, 3.993282835942005*^9, {3.993875181656805*^9, 
   3.993875215663115*^9}, {3.994165982023634*^9, 3.9941659883272753`*^9}},
 CellLabel->"Out[52]=",ExpressionUUID->"d7607b81-c752-468a-a6ec-4cc2492c76d6"],

Cell[BoxData["1.5100339548011002`*^-8"], "Output",
 CellChangeTimes->{
  3.993036815709257*^9, 3.993044891342115*^9, 3.993096984340704*^9, 
   3.99309731143011*^9, 3.993097389026451*^9, 3.993097466516365*^9, {
   3.993097505319214*^9, 3.993097514745582*^9}, {3.9930975578595133`*^9, 
   3.9930975911556473`*^9}, 3.993097629031695*^9, 3.9930977323020353`*^9, 
   3.99309776332788*^9, {3.9930978407437887`*^9, 3.993097854452073*^9}, 
   3.993097980629532*^9, {3.993098071347376*^9, 3.993098091934341*^9}, {
   3.9930981512439528`*^9, 3.993098166542068*^9}, {3.993098198024753*^9, 
   3.993098257889728*^9}, {3.9930983182074223`*^9, 3.993098350164072*^9}, {
   3.993101775495701*^9, 3.99310181747624*^9}, {3.99310185387018*^9, 
   3.9931018710477743`*^9}, {3.9931021215989*^9, 3.993102200183955*^9}, {
   3.9931022364141903`*^9, 3.9931022669443827`*^9}, 3.99310235321911*^9, {
   3.993102405587462*^9, 3.993102412766823*^9}, 3.9931024510034533`*^9, {
   3.993102485838591*^9, 3.993102508841687*^9}, 3.993107911639624*^9, 
   3.9931133943858128`*^9, 3.993282835942005*^9, {3.993875181656805*^9, 
   3.993875215663115*^9}, {3.994165982023634*^9, 3.994165988516452*^9}},
 CellLabel->"Out[53]=",ExpressionUUID->"8e43341e-e777-4c3f-af73-eb07fdff1e36"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "RFMGrad"}], "\[IndentingNewLine]", 
 RowBox[{"RFMGrad", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CasimirPotential", "[", 
     RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "->", "1"}], ",", 
        RowBox[{"u", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"\[Zeta]", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], "&"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"RFMGrad", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"CasimirPotential", "[", 
     RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
      RowBox[{"{", 
       RowBox[{
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", 
        FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"R", "->", "1"}], ",", 
        RowBox[{"u", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ",", 
        RowBox[{"w", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}]}], ",", 
        RowBox[{"\[Zeta]", "->", 
         RowBox[{"#", "[", 
          RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], "&"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "0.457"}], ",", "0.0396", ",", "0."}], "}"}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036706841413*^9}, {
   3.9930367534684763`*^9, 3.993036754450453*^9}, {3.9930451152868967`*^9, 
   3.9930451193181458`*^9}, {3.993098383906391*^9, 3.993098482503941*^9}, {
   3.993875244535327*^9, 3.993875248501972*^9}, {3.993875843426261*^9, 
   3.993875848407776*^9}, 3.993875895867531*^9},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[182]:=",ExpressionUUID->"c67fd652-d921-4814-b4d8-f6ab2a7c7b94"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"RFMGrad[f,x,dx] computes a numerical approximation \
of the normalised gradient (\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(i\\)]\
\\)f)/f evaluated at x.  It takes the option dx for the small displacement \
f(x + dx), which can be a number common to all directions or a numerical \
vector matching the dimension of x \[LongDash] the default value is dx = \
\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"RFMGrad", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`V_", ",", "CasimirRFM`Private`point_",
                     ",", 
                    RowBox[{"CasimirRFM`Private`eps_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`point", 
                    "]"}]}], ",", "CasimirRFM`Private`dx"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"DistributeDefinitions", "[", 
                    
                    RowBox[{"CasimirRFM`Private`eps", ",", 
                    "CasimirRFM`Private`k"}], "]"}], ";", 
                    FractionBox[
                    RowBox[{"ParallelTable", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`point", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "\[Equal]", "0"}], ",", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "=", 
                    "CasimirRFM`Private`eps"}], ",", 
                    RowBox[{"CasimirRFM`Private`dx", "=", 
                    RowBox[{"CasimirRFM`Private`eps", " ", 
                    
                    RowBox[{"CasimirRFM`Private`point", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}]}]}]}], "]"}], ";", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`V", "[", 
                    RowBox[{"CasimirRFM`Private`point", "+", 
                    RowBox[{"CasimirRFM`Private`dx", " ", "#1"}]}], "]"}], 
                    "-", 
                    RowBox[{"CasimirRFM`Private`V", "[", 
                    RowBox[{"CasimirRFM`Private`point", "-", 
                    RowBox[{"CasimirRFM`Private`dx", " ", "#1"}]}], "]"}]}], 
                    RowBox[{"2", " ", "CasimirRFM`Private`dx"}]], "&"}], 
                    ")"}], "[", 
                    RowBox[{"SparseArray", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"{", "CasimirRFM`Private`i", "}"}], "\[Rule]", 
                    "1"}], ",", "CasimirRFM`Private`k"}], "]"}], "]"}]}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    "CasimirRFM`Private`k"}], "}"}]}], "]"}], 
                    
                    RowBox[{"CasimirRFM`Private`V", "[", 
                    "CasimirRFM`Private`point", "]"}]]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`RFMGrad\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"RFMGrad[f,x,dx] computes a numerical approximation \
of the normalised gradient (\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(i\\)]\
\\)f)/f evaluated at x.  It takes the option dx for the small displacement \
f(x + dx), which can be a number common to all directions or a numerical \
vector matching the dimension of x \[LongDash] the default value is dx = \
\\!\\(\\*SuperscriptBox[\\(10\\), \\(-4\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "RFMGrad[f,x,dx] computes a numerical approximation of the normalised \
gradient (\!\(\*SubscriptBox[\(\[PartialD]\), \(i\)]\)f)/f evaluated at x.  \
It takes the option dx for the small displacement f(x + dx), which can be a \
number common to all directions or a numerical vector matching the dimension \
of x \[LongDash] the default value is dx = \!\(\*SuperscriptBox[\(10\), \
\(-4\)]\).", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None,
     "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`RFMGrad, {CasimirRFM`RFMGrad[
         Pattern[CasimirRFM`Private`V, 
          Blank[]], 
         Pattern[CasimirRFM`Private`point, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`eps, 
           Blank[]], 
          Rational[1, 10000]]] :> 
       Module[{CasimirRFM`Private`k = Length[CasimirRFM`Private`point], 
          CasimirRFM`Private`dx}, 
         DistributeDefinitions[
          CasimirRFM`Private`eps, CasimirRFM`Private`k]; (1/
           CasimirRFM`Private`V[CasimirRFM`Private`point]) 
          ParallelTable[
           If[Part[CasimirRFM`Private`point, CasimirRFM`Private`i] == 0, 
              CasimirRFM`Private`dx = CasimirRFM`Private`eps, 
              CasimirRFM`Private`dx = 
              CasimirRFM`Private`eps 
               Part[CasimirRFM`Private`point, CasimirRFM`Private`i]]; ((
              CasimirRFM`Private`V[
               CasimirRFM`Private`point + CasimirRFM`Private`dx #] - 
              CasimirRFM`Private`V[
              CasimirRFM`Private`point - CasimirRFM`Private`dx #])/(2 
             CasimirRFM`Private`dx)& )[
              
              SparseArray[{CasimirRFM`Private`i} -> 1, 
               CasimirRFM`Private`k]], {
            CasimirRFM`Private`i, CasimirRFM`Private`k}]]}], "SubValues" -> 
    None, "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`RFMGrad"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036816354238*^9, 3.9930449085612926`*^9, {3.993045076055964*^9, 
   3.993045120016328*^9}, {3.993098456325145*^9, 3.993098484285516*^9}, 
   3.993098716436198*^9, 3.993282836364091*^9, 3.9937300412333097`*^9, 
   3.9938752542897253`*^9, 3.993875850210552*^9, 3.993875898837426*^9, 
   3.993907836460882*^9, 3.993907884140235*^9, 3.993907918045455*^9, 
   3.993908178260312*^9},
 CellLabel->
  "Out[182]=",ExpressionUUID->"862aaf29-3df0-4ca2-8920-511bb3e331e0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"11.865734978246394`", ",", "4.073586676069413`*^-9", ",", "0.`"}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.993036816354238*^9, 3.9930449085612926`*^9, {3.993045076055964*^9, 
   3.993045120016328*^9}, {3.993098456325145*^9, 3.993098484285516*^9}, 
   3.993098716436198*^9, 3.993282836364091*^9, 3.9937300412333097`*^9, 
   3.9938752542897253`*^9, 3.993875850210552*^9, 3.993875898837426*^9, 
   3.993907836460882*^9, 3.993907884140235*^9, 3.993907918045455*^9, 
   3.993908179639876*^9},
 CellLabel->
  "Out[183]=",ExpressionUUID->"b3d85050-23a2-4b10-8943-da1100fb3b2b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4.799933722946477`"}], ",", "2.399656671704007`", ",", 
   "0.`"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036816354238*^9, 3.9930449085612926`*^9, {3.993045076055964*^9, 
   3.993045120016328*^9}, {3.993098456325145*^9, 3.993098484285516*^9}, 
   3.993098716436198*^9, 3.993282836364091*^9, 3.9937300412333097`*^9, 
   3.9938752542897253`*^9, 3.993875850210552*^9, 3.993875898837426*^9, 
   3.993907836460882*^9, 3.993907884140235*^9, 3.993907918045455*^9, 
   3.993908180363901*^9},
 CellLabel->
  "Out[184]=",ExpressionUUID->"7d9a4c30-f096-46bc-9c9b-f2f8c0bc6ca6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "RFMHessian"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RFMHessian", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"CasimirPotential", "[", 
      RowBox[{"11", ",", "\[CapitalGamma]", ",", "Mtheory", ",", 
       RowBox[{"{", 
        RowBox[{
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", 
         FractionBox["1", "2"], ",", "0"}], "}"}], ",", "G", ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"R", "->", "1"}], ",", 
         RowBox[{"u", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "1", "]"}], "]"}]}], ",", 
         RowBox[{"w", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}]}], ",", 
         RowBox[{"\[Zeta]", "->", 
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}]}]}], "}"}]}], "]"}], "&"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.457"}], ",", "0.0396", ",", "0."}], "}"}]}], "]"}], "//",
   "MatrixForm"}]}], "Input",
 CellChangeTimes->{{3.993036704417182*^9, 3.993036706841413*^9}, {
   3.9930367575090227`*^9, 3.993036759330793*^9}, {3.993098725445614*^9, 
   3.993098766381661*^9}, {3.993098811368134*^9, 3.993098827636918*^9}, {
   3.9938752515621367`*^9, 3.9938752522528877`*^9}, {3.993875359727048*^9, 
   3.9938753671526823`*^9}, {3.993875835185207*^9, 3.993875857802958*^9}, 
   3.993875906494019*^9},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[180]:=",ExpressionUUID->"f02256f3-2782-471e-8de1-09363b4bc12f"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"RFMHessian[f,x,dx] computes a numerical \
approximation of the Hessian matrix \\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \
\\(i\\)]\\)\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(j\\)]\\)f evaluated at \
x.  It takes the option dx for the small displacement f(x + dx), which can be \
a number common to all directions or a numerical vector matching the \
dimension of x \[LongDash] the default value is dx = \\!\\(\\*SuperscriptBox[\
\\(10\\), \\(-4\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"RFMHessian", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`f_", ",", "CasimirRFM`Private`x_", 
                    ",", 
                    RowBox[{"CasimirRFM`Private`eps_", ":", 
                    FractionBox["1", "10000"]}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`H", ",", 
                    "CasimirRFM`Private`dx", ",", 
                    RowBox[{"CasimirRFM`Private`n", "=", 
                    RowBox[{"Length", "[", "CasimirRFM`Private`x", "]"}]}], 
                    ",", "CasimirRFM`Private`f0"}], "}"}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`H", "=", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`n", ",", 
                    "CasimirRFM`Private`n"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`eps", ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "]"}], "||", 
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"CasimirRFM`Private`eps", ",", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "]"}], "&"}]}], "]"}]}],
                     ")"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"RFMHessian", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`eps", ",", "VectorQ"}], "]"}],
                     ",", 
                    RowBox[{"CasimirRFM`Private`dx", "=", 
                    
                    RowBox[{"DiagonalMatrix", "[", "CasimirRFM`Private`eps", 
                    "]"}]}], ",", 
                    RowBox[{"CasimirRFM`Private`dx", "=", 
                    RowBox[{"DiagonalMatrix", "[", 
                    RowBox[{"ConstantArray", "[", 
                    
                    RowBox[{"CasimirRFM`Private`eps", ",", 
                    "CasimirRFM`Private`n"}], "]"}], "]"}]}]}], "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`f0", "=", 
                    
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    "CasimirRFM`Private`x", "]"}]}], ";", 
                    RowBox[{"DistributeDefinitions", "[", 
                    
                    RowBox[{"CasimirRFM`Private`dx", ",", 
                    "CasimirRFM`Private`f", ",", "CasimirRFM`Private`x"}], 
                    "]"}], ";", 
                    RowBox[{"CasimirRFM`Private`H", "=", 
                    RowBox[{"ParallelTable", "[", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`i", "\[Equal]", 
                    "CasimirRFM`Private`j"}], ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"4", " ", "CasimirRFM`Private`f0"}], "+", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}], "+", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], ")"}]}], "+", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"4", " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    "CasimirRFM`Private`i"}], "\[RightDoubleBracket]"}], 
                    "2"]}], ")"}]}]], ",", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`i", "\[LessEqual]", 
                    "CasimirRFM`Private`j"}], ",", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "-", 
                    
                    RowBox[{"2", " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "-", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], "-", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], "+", 
                    RowBox[{"3", " ", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"-", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], "-", 
                    RowBox[{"3", " ", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], "+", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}], "+", 
                    "CasimirRFM`Private`x"}], "]"}]}], "-", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "+", 
                    
                    RowBox[{"2", " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}], "+", 
                    "CasimirRFM`Private`x"}], "]"}], "+", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], "+", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}], 
                    ")"}]}], "+", "CasimirRFM`Private`x"}], "]"}], "+", 
                    RowBox[{"CasimirRFM`Private`f", "[", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}], "+", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`j", "\[RightDoubleBracket]"}]}], 
                    ")"}]}], "+", "CasimirRFM`Private`x"}], "]"}]}], 
                    RowBox[{"4", " ", 
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    "CasimirRFM`Private`i"}], "\[RightDoubleBracket]"}], " ", 
                    
                    RowBox[{"CasimirRFM`Private`dx", "\[LeftDoubleBracket]", 
                    
                    RowBox[{"CasimirRFM`Private`j", ",", 
                    "CasimirRFM`Private`j"}], "\[RightDoubleBracket]"}]}]], 
                    ",", "0"}], "]"}]}], "]"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`i", ",", 
                    "CasimirRFM`Private`n"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`j", ",", 
                    "CasimirRFM`Private`n"}], "}"}]}], "]"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{"CasimirRFM`Private`H", "+", 
                    RowBox[{"Transpose", "[", "CasimirRFM`Private`H", "]"}]}],
                     "]"}]}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`RFMHessian\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"RFMHessian[f,x,dx] computes a numerical \
approximation of the Hessian matrix \\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \
\\(i\\)]\\)\\!\\(\\*SubscriptBox[\\(\[PartialD]\\), \\(j\\)]\\)f evaluated at \
x.  It takes the option dx for the small displacement f(x + dx), which can be \
a number common to all directions or a numerical vector matching the \
dimension of x \[LongDash] the default value is dx = \\!\\(\\*SuperscriptBox[\
\\(10\\), \\(-4\\)]\\).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "RFMHessian[f,x,dx] computes a numerical approximation of the Hessian \
matrix \!\(\*SubscriptBox[\(\[PartialD]\), \(i\)]\)\!\(\*SubscriptBox[\(\
\[PartialD]\), \(j\)]\)f evaluated at x.  It takes the option dx for the \
small displacement f(x + dx), which can be a number common to all directions \
or a numerical vector matching the dimension of x \[LongDash] the default \
value is dx = \!\(\*SuperscriptBox[\(10\), \(-4\)]\).", "Documentation" -> 
    None, "OwnValues" -> None, "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`RFMHessian, {CasimirRFM`RFMHessian[
         Pattern[CasimirRFM`Private`f, 
          Blank[]], 
         Pattern[CasimirRFM`Private`x, 
          Blank[]], 
         Optional[
          Pattern[CasimirRFM`Private`eps, 
           Blank[]], 
          Rational[1, 10000]]] :> 
       Module[{CasimirRFM`Private`H, CasimirRFM`Private`dx, 
          CasimirRFM`Private`n = Length[CasimirRFM`Private`x], 
          CasimirRFM`Private`f0}, 
         CasimirRFM`Private`H = 
          ConstantArray[0, {CasimirRFM`Private`n, CasimirRFM`Private`n}]; If[
           Not[
            Or[
             MatchQ[CasimirRFM`Private`eps, 
              PatternTest[
               Blank[], NumericQ]], 
             AllTrue[CasimirRFM`Private`eps, MatchQ[#, 
               PatternTest[
                Blank[], NumericQ]]& ]]], Message[
             MessageName[CasimirRFM`RFMHessian, "arg"]]; Return[$Failed]]; 
         If[
           MatchQ[CasimirRFM`Private`eps, VectorQ], CasimirRFM`Private`dx = 
           DiagonalMatrix[CasimirRFM`Private`eps], CasimirRFM`Private`dx = 
           DiagonalMatrix[
             ConstantArray[CasimirRFM`Private`eps, CasimirRFM`Private`n]]]; 
         CasimirRFM`Private`f0 = CasimirRFM`Private`f[CasimirRFM`Private`x]; 
         DistributeDefinitions[
          CasimirRFM`Private`dx, CasimirRFM`Private`f, CasimirRFM`Private`x]; 
         CasimirRFM`Private`H = ParallelTable[
            If[
            CasimirRFM`Private`i == 
             CasimirRFM`Private`j, (1/
              2) ((4 CasimirRFM`Private`f0 + 
               CasimirRFM`Private`f[(-4) 
                  Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                 CasimirRFM`Private`x] - 
               3 (CasimirRFM`Private`f[(-2) 
                   Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                  CasimirRFM`Private`x] + 
                CasimirRFM`Private`f[
                 2 Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                  CasimirRFM`Private`x]) + 
               CasimirRFM`Private`f[
                4 Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                 CasimirRFM`Private`x])/(4 
              Part[CasimirRFM`Private`dx, CasimirRFM`Private`i, 
                 CasimirRFM`Private`i]^2)), 
             If[
             CasimirRFM`Private`i <= 
              CasimirRFM`Private`j, (1/(4 
               Part[CasimirRFM`Private`dx, CasimirRFM`Private`i, 
                 CasimirRFM`Private`i] 
               Part[CasimirRFM`Private`dx, CasimirRFM`Private`j, 
                 CasimirRFM`Private`j])) (-
                CasimirRFM`Private`f[
                 2 Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] - 2 
                  Part[CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                  CasimirRFM`Private`x] - 3 
               CasimirRFM`Private`f[-
                  Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] - Part[
                 CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                 CasimirRFM`Private`x] + 
               3 CasimirRFM`Private`f[
                 Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] - Part[
                  CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                  CasimirRFM`Private`x] + 
               3 CasimirRFM`Private`f[-
                   Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                  Part[CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                  CasimirRFM`Private`x] - 3 
               CasimirRFM`Private`f[
                Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                 Part[CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                 CasimirRFM`Private`x] - 
               CasimirRFM`Private`f[(-2) 
                 Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                2 Part[CasimirRFM`Private`dx, CasimirRFM`Private`j] + 
                CasimirRFM`Private`x] + 
               CasimirRFM`Private`f[(-2) (
                   Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                   Part[CasimirRFM`Private`dx, CasimirRFM`Private`j]) + 
                 CasimirRFM`Private`x] + 
               CasimirRFM`Private`f[
                2 (Part[CasimirRFM`Private`dx, CasimirRFM`Private`i] + 
                   Part[CasimirRFM`Private`dx, CasimirRFM`Private`j]) + 
                 CasimirRFM`Private`x]), 0]], {
            CasimirRFM`Private`i, CasimirRFM`Private`n}, {
            CasimirRFM`Private`j, CasimirRFM`Private`n}]; 
         Return[CasimirRFM`Private`H + Transpose[CasimirRFM`Private`H]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`RFMHessian"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036817031282*^9, 3.9930449097824793`*^9, {3.993045079414227*^9, 
   3.993045122789176*^9}, {3.993098752395645*^9, 3.993098766871851*^9}, {
   3.993098812198229*^9, 3.993098828853321*^9}, 3.9932828449517593`*^9, 
   3.993875271312162*^9, 3.9938753308301687`*^9, {3.993875361918728*^9, 
   3.993875385060738*^9}, 3.99387571920481*^9, 3.993875766908382*^9, 
   3.9938758594047747`*^9, 3.9938759087820044`*^9, 3.993875963080023*^9, 
   3.9938765070531387`*^9, {3.993876639227504*^9, 3.993876642925911*^9}, 
   3.993907929566473*^9, 3.993908160925346*^9},
 CellLabel->
  "Out[180]=",ExpressionUUID->"f3d7d27a-bd73-4601-87e3-ce68f04c0248"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"9040.76010215249`", 
      RowBox[{"-", "3428.7311052594305`"}], 
      RowBox[{"-", "5.6843418860808015`*^-6"}]},
     {
      RowBox[{"-", "3428.7311052594305`"}], "18005.655499564455`", "0.`"},
     {
      RowBox[{"-", "5.6843418860808015`*^-6"}], "0.`", 
      RowBox[{"-", "654.5211704178655`"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.993036817031282*^9, 3.9930449097824793`*^9, {3.993045079414227*^9, 
   3.993045122789176*^9}, {3.993098752395645*^9, 3.993098766871851*^9}, {
   3.993098812198229*^9, 3.993098828853321*^9}, 3.9932828449517593`*^9, 
   3.993875271312162*^9, 3.9938753308301687`*^9, {3.993875361918728*^9, 
   3.993875385060738*^9}, 3.99387571920481*^9, 3.993875766908382*^9, 
   3.9938758594047747`*^9, 3.9938759087820044`*^9, 3.993875963080023*^9, 
   3.9938765070531387`*^9, {3.993876639227504*^9, 3.993876642925911*^9}, 
   3.993907929566473*^9, 3.993908162646638*^9},
 CellLabel->
  "Out[181]//MatrixForm=",ExpressionUUID->"3a181a56-2a02-4ca3-8737-\
2fea168d32d5"]
}, Open  ]]
}, Closed]],

Cell[CellGroupData[{

Cell["Trace functions", "Section",
 CellChangeTimes->{{3.993035373589038*^9, 
  3.99303537834523*^9}},ExpressionUUID->"9b8a814e-d0b0-41f7-9a93-\
562cbf9b42b9"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceSym"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceSym", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035394490608*^9}, {
  3.993035427120419*^9, 3.993035458477909*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[185]:=",ExpressionUUID->"8f5df475-d36e-4c8b-afea-3539268f6c29"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceSym[g,\[DoubleStruckCapitalD]] computes the \
trace of element g in the symmetric (graviton) representation of SO(\
\[DoubleStruckCapitalD]-2).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceSym", "[", 
                    RowBox[{"CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    FractionBox["1", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"Tr", "[", "#1", "]"}], "2"], "+", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"MatrixPower", "[", 
                    RowBox[{"#1", ",", "2"}], "]"}], "]"}]}], ")"}]}], "-", 
                    "1"}], "&"}], ")"}], "[", 
                    RowBox[{"CasimirRFM`Private`CompleteGeneratorMatrix", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceSym\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceSym[g,\[DoubleStruckCapitalD]] computes the \
trace of element g in the symmetric (graviton) representation of SO(\
\[DoubleStruckCapitalD]-2).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceSym[g,\[DoubleStruckCapitalD]] computes the trace of element g in \
the symmetric (graviton) representation of SO(\[DoubleStruckCapitalD]-2).", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceSym, {CasimirRFM`TraceSym[
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> ((1/2) (Tr[#]^2 + Tr[
            MatrixPower[#, 2]]) - 1& )[
         CasimirRFM`Private`CompleteGeneratorMatrix[
          Part[CasimirRFM`Private`g, 1], CasimirRFM`Private`Dim]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceSym"|>, False]]], "Output",
 CellChangeTimes->{3.993035460381949*^9, 3.9930944953221817`*^9, 
  3.9932828785819387`*^9, 3.9938766520353003`*^9, 3.993908194886984*^9},
 CellLabel->
  "Out[185]=",ExpressionUUID->"09557c0c-29d2-4d66-a14c-81cb35216aad"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "0", ",", "4", ",", "4", ",", "4", ",", "0", ",", "4", ",", 
   "44"}], "}"}]], "Output",
 CellChangeTimes->{3.993035460381949*^9, 3.9930944953221817`*^9, 
  3.9932828785819387`*^9, 3.9938766520353003`*^9, 3.9939081948916063`*^9},
 CellLabel->
  "Out[186]=",ExpressionUUID->"30edf567-52c4-4f0d-ac46-9dfaed9632bf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceForm"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceForm", "[", 
    RowBox[{"3", ",", "#", ",", "11"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.9930354099972754`*^9}, {
  3.993035480982602*^9, 3.993035498660541*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[187]:=",ExpressionUUID->"6454a4a8-e5fa-4385-8207-2eeb10fdc603"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceForm[k,g,\[DoubleStruckCapitalD]] computes the \
trace of element g in the antisymmetric p-form representation of SO(\
\[DoubleStruckCapitalD]-2).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceForm", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`k_", ",", "CasimirRFM`Private`g_", 
                    ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "\[Element]", 
                    TemplateBox[{}, "Reals"]}], ",", "#1", ",", 
                    FractionBox["#1", "2"]}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"SeriesCoefficient", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"{", 
                    RowBox[{"CasimirRFM`Private`x", ",", "0", ",", 
                    RowBox[{"Abs", "[", "CasimirRFM`Private`k", "]"}]}], 
                    "}"}]}], "]"}], "&"}], ")"}], "[", 
                    RowBox[{
                    UnderoverscriptBox["\[Product]", 
                    RowBox[{"CasimirRFM`Private`l", "=", "1"}], 
                    RowBox[{"Abs", "[", "CasimirRFM`Private`k", "]"}]], 
                    RowBox[{"Exp", "[", 
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"-", "CasimirRFM`Private`x"}], ")"}], 
                    "CasimirRFM`Private`l"], " ", 
                    RowBox[{"Tr", "[", 
                    RowBox[{"MatrixPower", "[", 
                    RowBox[{"#1", ",", "CasimirRFM`Private`l"}], "]"}], 
                    "]"}]}], "CasimirRFM`Private`l"]}], "]"}]}], "]"}], "&"}],
                     ")"}], "[", 
                    RowBox[{"CasimirRFM`Private`CompleteGeneratorMatrix", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], "]"}], "]"}]}]}, {
                   " "}}, GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceForm\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceForm[k,g,\[DoubleStruckCapitalD]] computes the \
trace of element g in the antisymmetric p-form representation of SO(\
\[DoubleStruckCapitalD]-2).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceForm[k,g,\[DoubleStruckCapitalD]] computes the trace of element g \
in the antisymmetric p-form representation of SO(\[DoubleStruckCapitalD]-2).",
     "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceForm, {CasimirRFM`TraceForm[
         Pattern[CasimirRFM`Private`k, 
          Blank[]], 
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> (If[
         Element[CasimirRFM`Private`k, Reals], #, #/2]& )[
         ((SeriesCoefficient[#, {CasimirRFM`Private`x, 0, 
           Abs[CasimirRFM`Private`k]}]& )[
          Product[
           Exp[(-(-CasimirRFM`Private`x)^CasimirRFM`Private`l) (Tr[
               MatrixPower[#, CasimirRFM`Private`l]]/CasimirRFM`Private`l)], {
           CasimirRFM`Private`l, 1, 
            Abs[CasimirRFM`Private`k]}]]& )[
          CasimirRFM`Private`CompleteGeneratorMatrix[
           Part[CasimirRFM`Private`g, 1], CasimirRFM`Private`Dim]]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceForm"|>, False]]], "Output",
 CellChangeTimes->{{3.993035485157969*^9, 3.993035499215708*^9}, 
   3.993035549675362*^9, 3.99309449664047*^9, 3.9932828786247473`*^9, 
   3.993876656380559*^9, 3.9939081959219313`*^9},
 CellLabel->
  "Out[187]=",ExpressionUUID->"d71a3a82-509c-4830-8ab5-8cddee422443"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"4", ",", "0", ",", "4", ",", 
   RowBox[{"-", "4"}], ",", "4", ",", "0", ",", "4", ",", "84"}], 
  "}"}]], "Output",
 CellChangeTimes->{{3.993035485157969*^9, 3.993035499215708*^9}, 
   3.993035549675362*^9, 3.99309449664047*^9, 3.9932828786247473`*^9, 
   3.993876656380559*^9, 3.993908195924308*^9},
 CellLabel->
  "Out[188]=",ExpressionUUID->"fede57a7-c59a-4fb0-8e69-cf883a9d6c29"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceSpinor"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceSpinor", "[", 
    RowBox[{"#", ",", "10", ",", "True"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceSpinor", "[", 
    RowBox[{"#", ",", "10", ",", "False"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceSpinor", "[", 
    RowBox[{"#", ",", "10", ",", "False"}], "]"}], "&"}], "/@", 
  RowBox[{"GetGroup", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}], "}"}], "&"}], "/@", 
    "gens"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"Change", " ", "spin", " ", "lift", " ", "of", " ", "g"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035414460174*^9}, {
  3.9930355538127413`*^9, 3.9930356463904457`*^9}, {3.993095018514085*^9, 
  3.993095118817101*^9}, {3.993282896361453*^9, 3.993282898054945*^9}, {
  3.9932829429098473`*^9, 3.9932829454615993`*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[189]:=",ExpressionUUID->"ba83ece5-e014-4b3f-a1b0-ee16a032958d"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceSpinor[g,\[DoubleStruckCapitalD],Weyl] \
computes the trace of element g in the spinor representation of SO(\
\[DoubleStruckCapitalD]-2), given the choice of spin lift of g. Set \
\\!\\(\\*StyleBox[\\\"Weyl\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight-\
>\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"True\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) for a Weyl spinor (\\!\\(\\*StyleBox[\\\"Weyl\\\
\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\",\\nFontWeight->\
\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\
\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"False\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) by default; note that Weyl spinors only exist \
in even dimension).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceSpinor", "[", 
                    RowBox[{"CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`Weyl", ":", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BooleanQ", "[", "#1", "]"}], "&"}], ")"}]}], ":",
                     "False"}]}], "]"}], ":=", 
                    RowBox[{"Module", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"CasimirRFM`Private`angles", ",", 
                    "CasimirRFM`Private`k", ",", "CasimirRFM`Private`Sp", ",",
                     "CasimirRFM`Private`Sm", ",", "CasimirRFM`Private`S"}], 
                    "}"}], ",", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"EvenQ", "[", "CasimirRFM`Private`Dim", "]"}], 
                    ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    FractionBox[
                    RowBox[{"CasimirRFM`Private`Dim", "-", "2"}], "2"]}], ";", 
                    RowBox[{"CasimirRFM`Private`angles", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"CasimirRFM`Private`k", "-", 
                    RowBox[{"Length", "[", "#1", "]"}]}]}], "]"}]}], "]"}], 
                    "&"}], ")"}], "[", 
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Eigenvalues", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#1", ">", "0"}], "&"}]}], "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Sp", "=", 
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Tuples", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}]}], "}"}], ",", 
                    "CasimirRFM`Private`k"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox[
                    "\[Product]", "CasimirRFM`Private`i", 
                    "CasimirRFM`Private`k"], 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], ">", 
                    "0"}], "&"}]}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`Sm", "=", 
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Tuples", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}]}], "}"}], ",", 
                    "CasimirRFM`Private`k"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{
                    RowBox[{
                    UnderoverscriptBox[
                    "\[Product]", "CasimirRFM`Private`i", 
                    "CasimirRFM`Private`k"], 
                    
                    RowBox[{"#1", "\[LeftDoubleBracket]", 
                    "CasimirRFM`Private`i", "\[RightDoubleBracket]"}]}], "<", 
                    "0"}], "&"}]}], "]"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "3", "\[RightDoubleBracket]"}]}], "]"}], " ", 
                    RowBox[{"FullSimplify", "[", 
                    RowBox[{
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"CasimirRFM`Private`angles", ".", "#1"}]}], "]"}],
                     "&"}], ")"}], "/@", "CasimirRFM`Private`Sp"}], "]"}], 
                    "+", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{"CasimirRFM`Private`Weyl", ",", "0", ",", "1"}], 
                    "]"}], " ", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"CasimirRFM`Private`angles", ".", "#1"}]}], "]"}],
                     "&"}], ")"}], "/@", "CasimirRFM`Private`Sm"}], "]"}]}]}],
                     "]"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`k", "=", 
                    FractionBox[
                    RowBox[{"CasimirRFM`Private`Dim", "-", "3"}], "2"]}], ";", 
                    RowBox[{"CasimirRFM`Private`angles", "=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Join", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{"ConstantArray", "[", 
                    RowBox[{"0", ",", 
                    RowBox[{"CasimirRFM`Private`k", "-", 
                    RowBox[{"Length", "[", "#1", "]"}]}]}], "]"}]}], "]"}], 
                    "&"}], ")"}], "[", 
                    RowBox[{"Select", "[", 
                    RowBox[{
                    RowBox[{"Arg", "[", 
                    RowBox[{"Eigenvalues", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], "]"}], "]"}], ",", 
                    RowBox[{
                    RowBox[{"#1", ">", "0"}], "&"}]}], "]"}], "]"}]}], ";", 
                    RowBox[{"CasimirRFM`Private`S", "=", 
                    RowBox[{"Tuples", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    FractionBox["1", "2"], ",", 
                    RowBox[{"-", 
                    FractionBox["1", "2"]}]}], "}"}], ",", 
                    "CasimirRFM`Private`k"}], "]"}]}], ";", 
                    RowBox[{"Return", "[", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"2", " ", "\[Pi]", " ", "\[ImaginaryI]", " ", 
                    
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "3", "\[RightDoubleBracket]"}]}], "]"}], " ", 
                    RowBox[{"FullSimplify", "[", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Exp", "[", 
                    RowBox[{"\[ImaginaryI]", " ", 
                    RowBox[{"CasimirRFM`Private`angles", ".", "#1"}]}], "]"}],
                     "&"}], ")"}], "/@", "CasimirRFM`Private`S"}], "]"}], 
                    "]"}]}], "]"}]}]}], "]"}], ";"}]}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceSpinor\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceSpinor[g,\[DoubleStruckCapitalD],Weyl] \
computes the trace of element g in the spinor representation of SO(\
\[DoubleStruckCapitalD]-2), given the choice of spin lift of g. Set \
\\!\\(\\*StyleBox[\\\"Weyl\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*\
StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight-\
>\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"True\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) for a Weyl spinor (\\!\\(\\*StyleBox[\\\"Weyl\\\
\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\",\\nFontWeight->\
\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\
\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"False\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) by default; note that Weyl spinors only exist \
in even dimension).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceSpinor[g,\[DoubleStruckCapitalD],Weyl] computes the trace of \
element g in the spinor representation of SO(\[DoubleStruckCapitalD]-2), \
given the choice of spin lift of g. Set \!\(\*StyleBox[\"Weyl\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"=\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"True\",\nFontWeight->\"Bold\"]\) for \
a Weyl spinor (\!\(\*StyleBox[\"Weyl\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"=\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"False\",\nFontWeight->\"Bold\"]\) by \
default; note that Weyl spinors only exist in even dimension).", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceSpinor, {CasimirRFM`TraceSpinor[
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ], 
         Optional[
          Pattern[CasimirRFM`Private`Weyl, 
           PatternTest[
            Blank[], BooleanQ[#]& ]], False]] :> 
       Module[{CasimirRFM`Private`angles, CasimirRFM`Private`k, 
          CasimirRFM`Private`Sp, CasimirRFM`Private`Sm, CasimirRFM`Private`S},
          If[
           EvenQ[CasimirRFM`Private`Dim], 
           CasimirRFM`Private`k = (CasimirRFM`Private`Dim - 2)/2; 
           CasimirRFM`Private`angles = (Join[#, 
              ConstantArray[0, CasimirRFM`Private`k - Length[#]]]& )[
              Select[
               Arg[
                Eigenvalues[
                 Part[CasimirRFM`Private`g, 1]]], # > 0& ]]; 
           CasimirRFM`Private`Sp = Select[
              Tuples[{1/2, -(1/2)}, CasimirRFM`Private`k], Product[
                Part[#, CasimirRFM`Private`i], {
                CasimirRFM`Private`i, CasimirRFM`Private`k}] > 0& ]; 
           CasimirRFM`Private`Sm = Select[
              Tuples[{1/2, -(1/2)}, CasimirRFM`Private`k], Product[
                Part[#, CasimirRFM`Private`i], {
                CasimirRFM`Private`i, CasimirRFM`Private`k}] < 0& ]; 
           Return[Exp[2 Pi I Part[CasimirRFM`Private`g, 3]] FullSimplify[Total[
                 Map[
                 Exp[I Dot[CasimirRFM`Private`angles, #]]& , 
                  CasimirRFM`Private`Sp]] + 
               If[CasimirRFM`Private`Weyl, 0, 1] Total[
                  Map[
                  Exp[I Dot[CasimirRFM`Private`angles, #]]& , 
                   CasimirRFM`Private`Sm]]]], 
           CasimirRFM`Private`k = (CasimirRFM`Private`Dim - 3)/2; 
           CasimirRFM`Private`angles = (Join[#, 
              ConstantArray[0, CasimirRFM`Private`k - Length[#]]]& )[
              Select[
               Arg[
                Eigenvalues[
                 Part[CasimirRFM`Private`g, 1]]], # > 0& ]]; 
           CasimirRFM`Private`S = Tuples[{1/2, -(1/2)}, CasimirRFM`Private`k]; 
           Return[Exp[2 Pi I Part[CasimirRFM`Private`g, 3]] FullSimplify[
               Total[
                Map[
                Exp[I Dot[CasimirRFM`Private`angles, #]]& , 
                 CasimirRFM`Private`S]]]]]; Null]}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceSpinor"|>, False]]], "Output",
 CellChangeTimes->{
  3.993035576166813*^9, {3.9930356071154213`*^9, 3.993035647027607*^9}, 
   3.993094497814171*^9, {3.993094565109727*^9, 3.99309458309991*^9}, 
   3.99309502004878*^9, 3.993095103675433*^9, {3.993282878656987*^9, 
   3.993282899369812*^9}, 3.993282946396381*^9, 3.993876662332958*^9, 
   3.99390819685942*^9},
 CellLabel->
  "Out[189]=",ExpressionUUID->"c7267bce-5ebf-4c94-83b7-6e4d730ab5f9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "8", ",", 
   RowBox[{"-", "2"}], ",", "4", ",", 
   RowBox[{"-", "2"}], ",", "8"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993035576166813*^9, {3.9930356071154213`*^9, 3.993035647027607*^9}, 
   3.993094497814171*^9, {3.993094565109727*^9, 3.99309458309991*^9}, 
   3.99309502004878*^9, 3.993095103675433*^9, {3.993282878656987*^9, 
   3.993282899369812*^9}, 3.993282946396381*^9, 3.993876662332958*^9, 
   3.993908196862385*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"34272e08-9bc2-4c4a-930e-02375627f82d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "16"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993035576166813*^9, {3.9930356071154213`*^9, 3.993035647027607*^9}, 
   3.993094497814171*^9, {3.993094565109727*^9, 3.99309458309991*^9}, 
   3.99309502004878*^9, 3.993095103675433*^9, {3.993282878656987*^9, 
   3.993282899369812*^9}, 3.993282946396381*^9, 3.993876662332958*^9, 
   3.993908196867872*^9},
 CellLabel->
  "Out[191]=",ExpressionUUID->"d2761e8c-8b44-42ce-9335-1dd812a390d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "4", ",", "0", ",", "4", ",", "0", ",", "4", ",", "0", ",", "4", ",", 
   "16"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993035576166813*^9, {3.9930356071154213`*^9, 3.993035647027607*^9}, 
   3.993094497814171*^9, {3.993094565109727*^9, 3.99309458309991*^9}, 
   3.99309502004878*^9, 3.993095103675433*^9, {3.993282878656987*^9, 
   3.993282899369812*^9}, 3.993282946396381*^9, 3.993876662332958*^9, 
   3.9939081968921337`*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"505fbcf1-5367-42dc-a9e4-58699848d1b9"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceRS"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceRS", "[", 
    RowBox[{"#", ",", "11"}], "]"}], "&"}], "/@", "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceRS", "[", 
    RowBox[{"#", ",", "10", ",", "True"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceRS", "[", 
    RowBox[{"#", ",", "10", ",", "False"}], "]"}], "&"}], "/@", 
  "\[CapitalGamma]"}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.9930354178801813`*^9}, {
   3.993035589813349*^9, 3.9930355921365833`*^9}, {3.993035915814342*^9, 
   3.993035942750128*^9}, {3.9930359887448*^9, 3.9930359998193073`*^9}, {
   3.9930360612896347`*^9, 3.993036065537819*^9}, 3.993094729735194*^9, {
   3.993094850606662*^9, 3.993094861454995*^9}, 3.993094920935115*^9, {
   3.993094990140869*^9, 3.993094998173462*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[193]:=",ExpressionUUID->"03854f53-dc8b-4025-b0db-345b12617597"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceRS[g,\[DoubleStruckCapitalD],Weyl] computes \
the trace of element g in the vector-spinor (Rarita-Schwinger) representation \
of SO(\[DoubleStruckCapitalD]-2), given the choice of spin lift of g. Set \\!\
\\(\\*StyleBox[\\\"Weyl\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\
\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"True\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) for a Weyl spinor (\\!\\(\\*StyleBox[\\\"Weyl\\\
\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\",\\nFontWeight->\
\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\
\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"False\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) by default; note that Weyl spinors only exist \
in even dimension).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceRS", "[", 
                    RowBox[{"CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}], ",", 
                    RowBox[{"CasimirRFM`Private`Weyl", ":", 
                    RowBox[{"_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"BooleanQ", "[", "#1", "]"}], "&"}], ")"}]}], ":",
                     "False"}]}], "]"}], ":=", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Tr", "[", "#1", "]"}], "-", "1"}], ")"}], " ", 
                    RowBox[{"TraceSpinor", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim", ",", 
                    "CasimirRFM`Private`Weyl"}], "]"}]}], "&"}], ")"}], "[", 
                    RowBox[{"CasimirRFM`Private`CompleteGeneratorMatrix", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`g", "\[LeftDoubleBracket]", 
                    "1", "\[RightDoubleBracket]"}], ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], "]"}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceRS\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceRS[g,\[DoubleStruckCapitalD],Weyl] computes \
the trace of element g in the vector-spinor (Rarita-Schwinger) representation \
of SO(\[DoubleStruckCapitalD]-2), given the choice of spin lift of g. Set \\!\
\\(\\*StyleBox[\\\"Weyl\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\
\\\" \\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\\
nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"True\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) for a Weyl spinor (\\!\\(\\*StyleBox[\\\"Weyl\\\
\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\" \\\",\\nFontWeight->\
\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"=\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\
\\(\\*StyleBox[\\\" \
\\\",\\nFontWeight->\\\"Bold\\\"]\\)\\!\\(\\*StyleBox[\\\"False\\\",\\\
nFontWeight->\\\"Bold\\\"]\\) by default; note that Weyl spinors only exist \
in even dimension).\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceRS[g,\[DoubleStruckCapitalD],Weyl] computes the trace of element g \
in the vector-spinor (Rarita-Schwinger) representation of SO(\
\[DoubleStruckCapitalD]-2), given the choice of spin lift of g. Set \
\!\(\*StyleBox[\"Weyl\",\nFontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"=\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"True\",\nFontWeight->\"Bold\"]\) for \
a Weyl spinor (\!\(\*StyleBox[\"Weyl\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"=\",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\" \",\n\
FontWeight->\"Bold\"]\)\!\(\*StyleBox[\"False\",\nFontWeight->\"Bold\"]\) by \
default; note that Weyl spinors only exist in even dimension).", 
    "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceRS, {CasimirRFM`TraceRS[
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ], 
         Optional[
          Pattern[CasimirRFM`Private`Weyl, 
           PatternTest[
            Blank[], BooleanQ[#]& ]], False]] :> ((Tr[#] - 1) 
        CasimirRFM`TraceSpinor[
         CasimirRFM`Private`g, CasimirRFM`Private`Dim, 
          CasimirRFM`Private`Weyl]& )[
         CasimirRFM`Private`CompleteGeneratorMatrix[
          Part[CasimirRFM`Private`g, 1], CasimirRFM`Private`Dim]]}], 
    "SubValues" -> None, "DefaultValues" -> None, "NValues" -> None, 
    "FormatValues" -> None, "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceRS"|>, False]]], "Output",
 CellChangeTimes->{{3.9930359247344913`*^9, 3.993035943102084*^9}, {
   3.993035989340252*^9, 3.993036000206505*^9}, 3.9930360658986387`*^9, 
   3.993094509730693*^9, 3.993094583952098*^9, {3.993094709960668*^9, 
   3.993094730537755*^9}, {3.993094861882477*^9, 3.993094881492086*^9}, 
   3.9930949231389627`*^9, 3.993094999543041*^9, 3.993095130203087*^9, 
   3.9932828787003403`*^9, 3.9938766729837*^9, 3.993908198257217*^9},
 CellLabel->
  "Out[193]=",ExpressionUUID->"f589e54e-ac35-4d03-8ac8-ab9404c52bc9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "128"}], "}"}]], "Output",
 CellChangeTimes->{{3.9930359247344913`*^9, 3.993035943102084*^9}, {
   3.993035989340252*^9, 3.993036000206505*^9}, 3.9930360658986387`*^9, 
   3.993094509730693*^9, 3.993094583952098*^9, {3.993094709960668*^9, 
   3.993094730537755*^9}, {3.993094861882477*^9, 3.993094881492086*^9}, 
   3.9930949231389627`*^9, 3.993094999543041*^9, 3.993095130203087*^9, 
   3.9932828787003403`*^9, 3.9938766729837*^9, 3.993908198263891*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"6c8ccf4d-ded4-41ff-8469-fccf1f573137"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "8"}], ",", 
   RowBox[{"-", "2"}], ",", 
   RowBox[{"-", "4"}], ",", 
   RowBox[{"-", "2"}], ",", "56"}], "}"}]], "Output",
 CellChangeTimes->{{3.9930359247344913`*^9, 3.993035943102084*^9}, {
   3.993035989340252*^9, 3.993036000206505*^9}, 3.9930360658986387`*^9, 
   3.993094509730693*^9, 3.993094583952098*^9, {3.993094709960668*^9, 
   3.993094730537755*^9}, {3.993094861882477*^9, 3.993094881492086*^9}, 
   3.9930949231389627`*^9, 3.993094999543041*^9, 3.993095130203087*^9, 
   3.9932828787003403`*^9, 3.9938766729837*^9, 3.993908198288785*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"f56aba0c-f2f0-4974-a6c8-4c90fa7bfae4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "0", ",", 
   RowBox[{"-", "4"}], ",", "112"}], "}"}]], "Output",
 CellChangeTimes->{{3.9930359247344913`*^9, 3.993035943102084*^9}, {
   3.993035989340252*^9, 3.993036000206505*^9}, 3.9930360658986387`*^9, 
   3.993094509730693*^9, 3.993094583952098*^9, {3.993094709960668*^9, 
   3.993094730537755*^9}, {3.993094861882477*^9, 3.993094881492086*^9}, 
   3.9930949231389627`*^9, 3.993094999543041*^9, 3.993095130203087*^9, 
   3.9932828787003403`*^9, 3.9938766729837*^9, 3.993908198290028*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"ef35c1cb-39f9-4e1b-a29f-f9d4fccf1a25"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceBosons"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TraceBosons", "[", 
     RowBox[{
      RowBox[{"Mtheory", "[", "\"\<Bosons\>\"", "]"}], ",", "#", ",", "11"}], 
     "]"}], "&"}], "/@", "\[CapitalGamma]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceBosons", "[", 
    RowBox[{
     RowBox[{"TypeIIB", "[", "\"\<Bosons\>\"", "]"}], ",", "#", ",", "10"}], 
    "]"}], "&"}], "/@", "\[CapitalGamma]", " "}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035422536091*^9}, {
  3.9930361748653927`*^9, 3.9930363883013783`*^9}, {3.993876717468164*^9, 
  3.9938767360541162`*^9}, {3.993876880178629*^9, 3.99387688226448*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[197]:=",ExpressionUUID->"94102da5-2ff3-400e-a3a4-a2a8fd9efe76"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceBosons[\\!\\(\\*StyleBox[\\\"bosons\\\",\\\
nFontSlant->\\\"Italic\\\"]\\),g,\[DoubleStruckCapitalD]] computes the trace \
of the element g \[Element] \[CapitalGamma] under the bosonic representations \
listed in \\!\\(\\*StyleBox[\\\"bosons\\\",\\nFontSlant->\\\"Italic\\\"]\\) \
in \[DoubleStruckCapitalD] dimensions. See documentation for details on \
spectrum syntax.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "4"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["3", "4"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    "8"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["5", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    "8"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["3", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    "8"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["7", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    "8"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Graviton\""}], 
                    "\[RightAssociation]"}], ",", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{
                    RowBox[{"\"Type\"", "\[Rule]", "\"Form\""}], ",", 
                    RowBox[{"\"Rank\"", "\[Rule]", "3"}]}], 
                    "\[RightAssociation]"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", "11"}], 
                    "]"}], "=", "128"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`bosons_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{
                    RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], "]"}], 
                    "&"}], ")"}]}], ",", "CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`bosons", ",", "CasimirRFM`Private`g", 
                    ",", "CasimirRFM`Private`Dim"}], "]"}], "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"TraceBosons", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`TraceBosonicField", "[", 
                    
                    RowBox[{"#1", ",", "CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`bosons"}], "]"}]}], ")"}]}]}]}, {
                   " "}, {
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`bosons_List", ",", 
                    "CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"TraceBosons", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`bosons", ",", "CasimirRFM`Private`g", 
                    ",", "CasimirRFM`Private`Dim"}], "]"}], "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`bosons", "\[Equal]", 
                    RowBox[{"{", "}"}]}], ",", "0", ",", 
                    RowBox[{
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`bosons", 
                    "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                    " ", 
                    RowBox[{"TraceSym", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim"}], "]"}]}], "+", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"CasimirRFM`Private`i", "=", "2"}], 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`bosons", 
                    "]"}]], 
                    RowBox[{"TraceForm", "[", 
                    RowBox[{
                    
                    RowBox[{"CasimirRFM`Private`bosons", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], ",", "CasimirRFM`Private`g", 
                    ",", "CasimirRFM`Private`Dim"}], "]"}]}]}]}], 
                    "]"}]}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceBosons\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceBosons[\\!\\(\\*StyleBox[\\\"bosons\\\",\\\
nFontSlant->\\\"Italic\\\"]\\),g,\[DoubleStruckCapitalD]] computes the trace \
of the element g \[Element] \[CapitalGamma] under the bosonic representations \
listed in \\!\\(\\*StyleBox[\\\"bosons\\\",\\nFontSlant->\\\"Italic\\\"]\\) \
in \[DoubleStruckCapitalD] dimensions. See documentation for details on \
spectrum syntax.\"\>", "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}},
            ScrollPosition->{0., 0.}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceBosons[\!\(\*StyleBox[\"bosons\",\nFontSlant->\"Italic\"]\),g,\
\[DoubleStruckCapitalD]] computes the trace of the element g \[Element] \
\[CapitalGamma] under the bosonic representations listed in \
\!\(\*StyleBox[\"bosons\",\nFontSlant->\"Italic\"]\) in \
\[DoubleStruckCapitalD] dimensions. See documentation for details on spectrum \
syntax.", "Documentation" -> None, "OwnValues" -> None, "UpValues" -> None, 
    "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceBosons, {
      CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{-1, 0, 0, 0, 0, 0, 0}, {0, -1, 
          0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 
          0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}}, {
          0, 0, 0, 0, 0, 0, 
           Rational[1, 4]}, 0}, 11] -> 0, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{-1, 0, 0, 0, 0, 0, 0}, {0, -1, 
          0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 
          0, -1, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
          1}}, {0, 0, 0, 0, 0, 0, 
           Rational[3, 4]}, 0}, 11] -> 0, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{0, -1, 0, 0, 0, 0, 0}, {1, 0, 
          0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 
          0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 0, 1}}, {
          0, 0, 0, 0, 0, 0, 
           Rational[1, 8]}, 
          Rational[1, 2]}, 11] -> 8, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{0, -1, 0, 0, 0, 0, 0}, {1, 0, 
          0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 
          0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, 0, 
          1}}, {0, 0, 0, 0, 0, 0, 
           Rational[5, 8]}, 
          Rational[1, 2]}, 11] -> 8, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{0, 1, 0, 0, 0, 0, 0}, {-1, 0, 
          0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 
          0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}}, {
          0, 0, 0, 0, 0, 0, 
           Rational[3, 8]}, 
          Rational[1, 2]}, 11] -> 8, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{0, 1, 0, 0, 0, 0, 0}, {-1, 0, 
          0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0,
           0, 0, 0, 1, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 1}}, {
          0, 0, 0, 0, 0, 0, 
           Rational[7, 8]}, 
          Rational[1, 2]}, 11] -> 8, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0,
           0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0,
           0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 0, 0, 0, 0, 0, 1}}, {
          0, 0, 0, 0, 0, 0, 
           Rational[1, 2]}, 0}, 11] -> 0, 
       CasimirRFM`TraceBosons[{<|"Type" -> "Graviton"|>, <|
          "Type" -> "Form", "Rank" -> 3|>}, {{{1, 0, 0, 0, 0, 0, 0}, {0, 1, 0,
           0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 
          0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0, 0, 0, 1}}, {0, 
          0, 0, 0, 0, 0, 0}, 0}, 11] -> 128, CasimirRFM`TraceBosons[
         PatternTest[
          Pattern[CasimirRFM`Private`bosons, 
           Blank[]], AllTrue[#, AssociationQ[#]& ]& ], 
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> (
        CasimirRFM`TraceBosons[
         CasimirRFM`Private`bosons, CasimirRFM`Private`g, 
          CasimirRFM`Private`Dim] = (If[
           Not[
            MatchQ[CasimirRFM`Private`g, {
              PatternTest[
               Blank[], MatrixQ], 
              PatternTest[
               Blank[], VectorQ], 
              PatternTest[
               Blank[], NumericQ]}]], Message[
             MessageName[CasimirRFM`TraceBosons, "arg"]]; Return[$Failed]]; 
         Total[
           Map[
           CasimirRFM`Private`TraceBosonicField[#, CasimirRFM`Private`g, 
             CasimirRFM`Private`Dim]& , CasimirRFM`Private`bosons]])), 
       CasimirRFM`TraceBosons[
         Pattern[CasimirRFM`Private`bosons, 
          Blank[List]], 
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> (
        CasimirRFM`TraceBosons[
         CasimirRFM`Private`bosons, CasimirRFM`Private`g, 
          CasimirRFM`Private`Dim] = 
        If[CasimirRFM`Private`bosons == {}, 0, 
          Part[CasimirRFM`Private`bosons, 1] 
           CasimirRFM`TraceSym[CasimirRFM`Private`g, CasimirRFM`Private`Dim] + 
          Sum[
            CasimirRFM`TraceForm[
             Part[CasimirRFM`Private`bosons, CasimirRFM`Private`i], 
             CasimirRFM`Private`g, CasimirRFM`Private`Dim], {
            CasimirRFM`Private`i, 2, 
             Length[CasimirRFM`Private`bosons]}]])}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceBosons"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036213587887*^9, {3.993036272241378*^9, 3.993036315202566*^9}, 
   3.993036389387336*^9, 3.993095690100395*^9, 3.993282878742997*^9, {
   3.993876701008605*^9, 3.9938767365385313`*^9}, 3.993908205620682*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"ce7d7a9d-773b-4de0-bb0c-72d5d313c6d5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036213587887*^9, {3.993036272241378*^9, 3.993036315202566*^9}, 
   3.993036389387336*^9, 3.993095690100395*^9, 3.993282878742997*^9, {
   3.993876701008605*^9, 3.9938767365385313`*^9}, 3.993908205623053*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"6f049a40-ec42-4c30-8c76-8bb3feafca08"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036213587887*^9, {3.993036272241378*^9, 3.993036315202566*^9}, 
   3.993036389387336*^9, 3.993095690100395*^9, 3.993282878742997*^9, {
   3.993876701008605*^9, 3.9938767365385313`*^9}, 3.9939082056271477`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"6300e995-4f39-4a4c-af95-d554e03c237e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Shorthand", " ", "notation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TraceBosons", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "3"}], "}"}], ",", "#", ",", "11"}], "]"}], "&"}], "/@",
     "\[CapitalGamma]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TraceBosons", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0", ",", "2", ",", "2", ",", 
         RowBox[{"4", "I"}]}], "}"}], ",", "#", ",", "10"}], "]"}], "&"}], "/@",
     "\[CapitalGamma]", " "}]}]}]], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035422536091*^9}, {
  3.9930361748653927`*^9, 3.9930363883013783`*^9}, {3.993876717468164*^9, 
  3.9938767360541162`*^9}, {3.993876880178629*^9, 3.99387688226448*^9}, {
  3.9942322919503393`*^9, 3.994232322685421*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[108]:=",ExpressionUUID->"ca5bc91e-bbeb-4d4b-af5e-fdb27e2c4a4d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{3.994232323400012*^9},
 CellLabel->
  "Out[108]=",ExpressionUUID->"15f3dbe6-c220-4534-99f3-969d07dc5f82"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{3.994232323425496*^9},
 CellLabel->
  "Out[109]=",ExpressionUUID->"d449ba31-500e-4e58-8a6e-a48a8e26e8a5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"?", "TraceFermions"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TraceFermions", "[", 
     RowBox[{
      RowBox[{"Mtheory", "[", "\"\<Fermions\>\"", "]"}], ",", "#", ",", 
      "11"}], "]"}], "&"}], "/@", "\[CapitalGamma]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"TraceFermions", "[", 
     RowBox[{
      RowBox[{"TypeIIB", "[", "\"\<Fermions\>\"", "]"}], ",", "#", ",", 
      "10"}], "]"}], "&"}], "/@", "\[CapitalGamma]"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"TraceFermions", "[", 
    RowBox[{
     RowBox[{"TypeIIB", "[", "\"\<Fermions\>\"", "]"}], ",", "#", ",", "10"}],
     "]"}], "&"}], "/@", 
  RowBox[{"GetGroup", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"#", "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"#", "[", 
        RowBox[{"[", "2", "]"}], "]"}], ",", 
       RowBox[{"Mod", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "3", "]"}], "]"}], "+", 
          RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}], "}"}], "&"}], "/@", 
    "gens"}], "]"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"changing", " ", "spin", " ", "lift", " ", "of", " ", "g"}], " ", 
   "*)"}]}]}], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035394490608*^9}, {
   3.993035424699463*^9, 3.99303542537613*^9}, 3.993036228928338*^9, {
   3.993036392939083*^9, 3.993036417707262*^9}, {3.993036635138134*^9, 
   3.993036687299131*^9}, {3.9930957336067667`*^9, 3.993095750990459*^9}, 
   3.993282974236697*^9, {3.9938768861838903`*^9, 3.993876920199566*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[200]:=",ExpressionUUID->"904bbb94-2cb1-4f65-96ce-3e9cc76d46ba"],

Cell[BoxData[
 InterpretationBox[
  StyleBox[
   FrameBox[
    DynamicModuleBox[{System`InformationDump`open$$ = False, 
     System`InformationDump`mouseOver$$ = False}, 
     PaneSelectorBox[{True->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False,
             BaseStyle -> None],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceFermions[\\!\\(\\*StyleBox[\\\"fermions\\\",\\\
nFontSlant->\\\"Italic\\\"]\\),g,\[DoubleStruckCapitalD]] computes the trace \
of the element g \[Element] \[CapitalGamma] under the fermionic \
representations listed in \\!\\(\\*StyleBox[\\\"fermions\\\",\\nFontSlant->\\\
\"Italic\\\"]\\) in \[DoubleStruckCapitalD] dimensions, given the choice of \
spin lift of g. See documentation for details on spectrum syntax.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          PaneBox[
           TagBox[GridBox[{
              {
               StyleBox[
                TagBox[
                 TooltipBox[
                  StyleBox["\<\" Definitions\"\>", "InformationRowLabel",
                   StripOnInput->False],
                  "\"Definitions\"",
                  TooltipStyle->"TextStyling"],
                 Annotation[#, "Definitions", "Tooltip"]& ], "DialogStyle",
                StripOnInput->False]},
              {
               TemplateBox[{"\"\[ThinSpace]\"", 
                 GridBox[{{
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "4"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["3", "4"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    RowBox[{"-", "8"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["5", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    RowBox[{"-", "8"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["3", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    RowBox[{"-", "8"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["7", "8"]}], "}"}], ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "11"}], "]"}], "=", 
                    RowBox[{"-", "8"}]}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0", ",", 
                    "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}],
                     ",", 
                    RowBox[{"{", 
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", 
                    RowBox[{"-", "1"}], ",", "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    
                    RowBox[{"-", "1"}], ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", 
                    FractionBox["1", "2"]}], "}"}], ",", "0"}], "}"}], ",", 
                    "11"}], "]"}], "=", "0"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"\[LeftAssociation]", 
                    RowBox[{"\"Type\"", "\[Rule]", "\"Gravitino\""}], 
                    "\[RightAssociation]"}], "}"}], ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"{", 
                    
                    RowBox[{"1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "1", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "1", ",", 
                    "0", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "1", ",", "0"}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "1"}], "}"}]}], "}"}], ",", 
                    RowBox[{"{", 
                    
                    RowBox[{"0", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
                    "0", ",", "0"}], "}"}], ",", "0"}], "}"}], ",", "11"}], 
                    "]"}], "=", "128"}]}, {" "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`fermions_", "?", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"AllTrue", "[", 
                    RowBox[{"#1", ",", 
                    RowBox[{
                    RowBox[{"AssociationQ", "[", "#1", "]"}], "&"}]}], "]"}], 
                    "&"}], ")"}]}], ",", "CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`fermions", ",", 
                    "CasimirRFM`Private`g", ",", "CasimirRFM`Private`Dim"}], 
                    "]"}], "=", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"!", 
                    RowBox[{"MatchQ", "[", 
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"_", "?", "MatrixQ"}], ",", 
                    RowBox[{"_", "?", "VectorQ"}], ",", 
                    RowBox[{"_", "?", "NumericQ"}]}], "}"}]}], "]"}]}], ",", 
                    RowBox[{
                    RowBox[{"Message", "[", 
                    StyleBox[
                    RowBox[{"TraceFermions", "::", "arg"}], "MessageName"], 
                    "]"}], ";", 
                    RowBox[{"Return", "[", "$Failed", "]"}]}]}], "]"}], ";", 
                    RowBox[{"Total", "[", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`TraceFermionicField", "[", 
                    
                    RowBox[{"#1", ",", "CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim"}], "]"}], "&"}], ")"}], "/@", 
                    "CasimirRFM`Private`fermions"}], "]"}]}], ")"}]}]}]}, {
                   " "}, {
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`fermions_List", ",", 
                    "CasimirRFM`Private`g_", ",", 
                    RowBox[{"CasimirRFM`Private`Dim_", "?", "IntegerQ"}]}], 
                    "]"}], ":=", 
                    RowBox[{
                    RowBox[{"TraceFermions", "[", 
                    
                    RowBox[{
                    "CasimirRFM`Private`fermions", ",", 
                    "CasimirRFM`Private`g", ",", "CasimirRFM`Private`Dim"}], 
                    "]"}], "=", 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{"CasimirRFM`Private`fermions", "\[Equal]", 
                    RowBox[{"{", "}"}]}], ",", "0", ",", 
                    RowBox[{
                    UnderoverscriptBox["\[Sum]", 
                    RowBox[{"CasimirRFM`Private`i", "=", "1"}], 
                    
                    RowBox[{"Length", "[", "CasimirRFM`Private`fermions", 
                    "]"}]], 
                    RowBox[{"If", "[", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Abs", "[", 
                    
                    RowBox[{"CasimirRFM`Private`fermions", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}], "\[Equal]", 
                    FractionBox["3", "2"]}], ",", 
                    RowBox[{"TraceRS", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim", ",", 
                    RowBox[{"!", 
                    RowBox[{"RealValuedNumberQ", "[", 
                    
                    RowBox[{"CasimirRFM`Private`fermions", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}]}]}], "]"}], ",", 
                    RowBox[{"TraceSpinor", "[", 
                    
                    RowBox[{"CasimirRFM`Private`g", ",", 
                    "CasimirRFM`Private`Dim", ",", 
                    RowBox[{"!", 
                    RowBox[{"RealValuedNumberQ", "[", 
                    
                    RowBox[{"CasimirRFM`Private`fermions", 
                    "\[LeftDoubleBracket]", "CasimirRFM`Private`i", 
                    "\[RightDoubleBracket]"}], "]"}]}]}], "]"}]}], "]"}]}]}], 
                    "]"}]}]}]}, {" "}}, 
                  GridBoxAlignment -> {"Columns" -> {{Left}}}, 
                  DefaultBaseStyle -> "Column", 
                  GridBoxItemSize -> {
                   "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}]},
                "RowDefault"]}
             },
             DefaultBaseStyle->"Column",
             GridBoxAlignment->{"Columns" -> {{Left}}},
             
             GridBoxItemSize->{
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
            "Column"],
           FrameMargins->{{6, 0}, {3, 6}}], "\<\"\"\>"},
         {
          PaneBox[GridBox[{
             {
              
              DynamicModuleBox[{System`InformationDump`open$$ = {
               False, False, False, False, False, False}}, 
               StyleBox[GridBox[{
                  {
                   TagBox[
                    TooltipBox[
                    StyleBox["\<\" Full Name\"\>", "InformationRowLabel",
                    StripOnInput->False],
                    "\"FullName\"",
                    TooltipStyle->"TextStyling"],
                    
                    Annotation[#, "FullName", 
                    "Tooltip"]& ], "\<\"CasimirRFM`TraceFermions\"\>"}
                 },
                 AutoDelete->False,
                 GridBoxAlignment->{"Columns" -> {Right, Left}},
                 GridBoxDividers->None,
                 GridBoxItemSize->{"Columns" -> {Automatic, Automatic}},
                 GridBoxSpacings->{"Columns" -> {
                    Offset[0.27999999999999997`], {
                    Offset[0.5599999999999999]}, 
                    Offset[0.27999999999999997`]}, "Rows" -> {
                    Offset[0.2], {
                    Offset[0.8]}, 
                    Offset[0.2]}}], "DialogStyle",
                StripOnInput->False],
               DynamicModuleValues:>{}]}
            },
            DefaultBaseStyle->"Column",
            GridBoxAlignment->{"Columns" -> {{Left}}},
            GridBoxDividers->{"Columns" -> {{False}}, "Rows" -> {{False}}},
            
            GridBoxItemSize->{
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}},
            GridBoxSpacings->{"Columns" -> {
                Offset[0.27999999999999997`], {
                 Offset[0.5599999999999999]}, 
                Offset[0.27999999999999997`]}, "Rows" -> {
                Offset[0.2], {
                 Offset[3.6]}, 
                Offset[0.2]}}],
           FrameMargins->{{6, 6}, {6, 3}}], ""},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpener"]], True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "UpPointerOpenerHot"]]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, False],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"], False->
      TagBox[GridBox[{
         {
          ItemBox[
           PaneBox[
            StyleBox[
             TagBox[
              TooltipBox[
               StyleBox["\<\" Symbol\"\>", "InformationRowLabel",
                StripOnInput->False],
               "\"Symbol\"",
               TooltipStyle->"TextStyling"],
              Annotation[#, "Symbol", "Tooltip"]& ], "InformationTitleText",
             StripOnInput->False],
            FrameMargins->{{4, 0}, {-1, 1}}],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           PaneBox[
            
            StyleBox["\<\"TraceFermions[\\!\\(\\*StyleBox[\\\"fermions\\\",\\\
nFontSlant->\\\"Italic\\\"]\\),g,\[DoubleStruckCapitalD]] computes the trace \
of the element g \[Element] \[CapitalGamma] under the fermionic \
representations listed in \\!\\(\\*StyleBox[\\\"fermions\\\",\\nFontSlant->\\\
\"Italic\\\"]\\) in \[DoubleStruckCapitalD] dimensions, given the choice of \
spin lift of g. See documentation for details on spectrum syntax.\"\>", 
             "InformationUsageText",
             StripOnInput->False,
             LineSpacing->{1.5, 1.5, 3.}],
            FrameMargins->{{10, 10}, {8, 10}}],
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False], 
          ItemBox["\<\"\"\>",
           BaseStyle->"InformationUsageSubtitleBackground",
           StripOnInput->False]},
         {
          ItemBox[
           TagBox[
            ButtonBox[
             PaneSelectorBox[{False->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpener"],
               ImageSizeCache->{12.5, {1.42974853515625, 11.07025146484375}}],
               True->
              
              DynamicBox[FEPrivate`FrontEndResource[
               "FEBitmaps", "DownPointerOpenerHot"],
               
               ImageSizeCache->{
                12.5, {1.42974853515625, 11.07025146484375}}]}, Dynamic[
              System`InformationDump`mouseOver$$]],
             Alignment->Left,
             Appearance->{"Default" -> None},
             
             ButtonFunction:>FEPrivate`Set[
              System`InformationDump`open$$, True],
             Evaluator->Automatic,
             FrameMargins->{{9, 0}, {0, 0}},
             ImageMargins->0,
             ImageSize->Full,
             Method->"Preemptive"],
            
            EventHandlerTag[{
             "MouseEntered" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, True], 
              "MouseExited" :> 
              FEPrivate`Set[System`InformationDump`mouseOver$$, False], 
              Method -> "Preemptive", PassEventsDown -> Automatic, 
              PassEventsUp -> True}]],
           BaseStyle->"InformationTitleBackground",
           StripOnInput->False], "\[SpanFromLeft]"}
        },
        AutoDelete->False,
        FrameStyle->Directive[
          LightDarkSwitched[
           GrayLevel[0.8]], 
          Thickness[Tiny]],
        GridBoxAlignment->{"Columns" -> {Left, Right}, "Rows" -> {{Center}}},
        GridBoxDividers->{
         "Columns" -> {{None}}, "Rows" -> {False, {True}, False}},
        GridBoxItemSize->{
         "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
       "Grid"]}, Dynamic[System`InformationDump`open$$],
      BaselinePosition->Baseline,
      FrameMargins->0,
      ImageSize->Automatic],
     DynamicModuleValues:>{}],
    BaseStyle->"InformationGridFrame",
    StripOnInput->False], "InformationGridPlain",
   StripOnInput->False],
  InformationData[<|
   "ObjectType" -> "Symbol", "Usage" -> 
    "TraceFermions[\!\(\*StyleBox[\"fermions\",\nFontSlant->\"Italic\"]\),g,\
\[DoubleStruckCapitalD]] computes the trace of the element g \[Element] \
\[CapitalGamma] under the fermionic representations listed in \!\(\*StyleBox[\
\"fermions\",\nFontSlant->\"Italic\"]\) in \[DoubleStruckCapitalD] \
dimensions, given the choice of spin lift of g. See documentation for details \
on spectrum syntax.", "Documentation" -> None, "OwnValues" -> None, 
    "UpValues" -> None, "DownValues" -> 
    Information`InformationValueForm[
     DownValues, CasimirRFM`TraceFermions, {
      CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{-1, 0, 0, 0, 0,
           0, 0}, {0, -1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0,
           0, -1, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 
          0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[1, 4]}, 0}, 11] -> 0, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{-1, 0, 0, 0, 
          0, 0, 0}, {0, -1, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 
          0, 0, 1, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 
          0, 0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[3, 4]}, 0}, 11] -> 0, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{0, -1, 0, 0, 
          0, 0, 0}, {1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 
          0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0,
           0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[1, 8]}, 
          Rational[1, 2]}, 11] -> -8, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{0, -1, 0, 0, 
          0, 0, 0}, {1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 
          0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 
          0, 0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[5, 8]}, 
          Rational[1, 2]}, 11] -> -8, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{0, 1, 0, 0, 0,
           0, 0}, {-1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, -1, 0, 0, 0}, {0, 0, 0, 
          0, -1, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 
          0, 0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[3, 8]}, 
          Rational[1, 2]}, 11] -> -8, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{0, 1, 0, 0, 0,
           0, 0}, {-1, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 1, 0, 0, 0}, {0, 0, 0, 0, 
          1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, 
          0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[7, 8]}, 
          Rational[1, 2]}, 11] -> -8, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{1, 0, 0, 0, 0,
           0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, -1, 0, 0, 0, 0}, {0, 0, 0, -1,
           0, 0, 0}, {0, 0, 0, 0, -1, 0, 0}, {0, 0, 0, 0, 0, -1, 0}, {0, 0, 0,
           0, 0, 0, 1}}, {0, 0, 0, 0, 0, 0, 
           Rational[1, 2]}, 0}, 11] -> 0, 
       CasimirRFM`TraceFermions[{<|"Type" -> "Gravitino"|>}, {{{1, 0, 0, 0, 0,
           0, 0}, {0, 1, 0, 0, 0, 0, 0}, {0, 0, 1, 0, 0, 0, 0}, {0, 0, 0, 1, 
          0, 0, 0}, {0, 0, 0, 0, 1, 0, 0}, {0, 0, 0, 0, 0, 1, 0}, {0, 0, 0, 0,
           0, 0, 1}}, {0, 0, 0, 0, 0, 0, 0}, 0}, 11] -> 128, 
       CasimirRFM`TraceFermions[
         PatternTest[
          Pattern[CasimirRFM`Private`fermions, 
           Blank[]], AllTrue[#, AssociationQ[#]& ]& ], 
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> (
        CasimirRFM`TraceFermions[
         CasimirRFM`Private`fermions, CasimirRFM`Private`g, 
          CasimirRFM`Private`Dim] = (If[
           Not[
            MatchQ[CasimirRFM`Private`g, {
              PatternTest[
               Blank[], MatrixQ], 
              PatternTest[
               Blank[], VectorQ], 
              PatternTest[
               Blank[], NumericQ]}]], Message[
             MessageName[CasimirRFM`TraceFermions, "arg"]]; Return[$Failed]]; 
         Total[
           Map[
           CasimirRFM`Private`TraceFermionicField[#, CasimirRFM`Private`g, 
             CasimirRFM`Private`Dim]& , CasimirRFM`Private`fermions]])), 
       CasimirRFM`TraceFermions[
         Pattern[CasimirRFM`Private`fermions, 
          Blank[List]], 
         Pattern[CasimirRFM`Private`g, 
          Blank[]], 
         PatternTest[
          Pattern[CasimirRFM`Private`Dim, 
           Blank[]], IntegerQ]] :> (
        CasimirRFM`TraceFermions[
         CasimirRFM`Private`fermions, CasimirRFM`Private`g, 
          CasimirRFM`Private`Dim] = If[CasimirRFM`Private`fermions == {}, 0, 
          Sum[
           If[Abs[
              Part[CasimirRFM`Private`fermions, CasimirRFM`Private`i]] == 3/2, 
            CasimirRFM`TraceRS[CasimirRFM`Private`g, CasimirRFM`Private`Dim, 
             Not[
              RealValuedNumberQ[
               Part[CasimirRFM`Private`fermions, CasimirRFM`Private`i]]]], 
            CasimirRFM`TraceSpinor[
            CasimirRFM`Private`g, CasimirRFM`Private`Dim, 
             Not[
              RealValuedNumberQ[
               Part[CasimirRFM`Private`fermions, CasimirRFM`Private`i]]]]], {
           CasimirRFM`Private`i, 1, 
            Length[CasimirRFM`Private`fermions]}]])}], "SubValues" -> None, 
    "DefaultValues" -> None, "NValues" -> None, "FormatValues" -> None, 
    "Options" -> None, "Attributes" -> {}, "FullName" -> 
    "CasimirRFM`TraceFermions"|>, False]]], "Output",
 CellChangeTimes->{
  3.993036418184952*^9, 3.993036559565146*^9, 3.9930365941393833`*^9, {
   3.9930366317111692`*^9, 3.993036689278989*^9}, 3.99309571310544*^9, 
   3.993095752672941*^9, 3.993282878791149*^9, 3.993282977402204*^9, 
   3.993876921797789*^9, 3.993908222151422*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"98ce832a-ebb1-4200-b564-1c512c110a73"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "128"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036418184952*^9, 3.993036559565146*^9, 3.9930365941393833`*^9, {
   3.9930366317111692`*^9, 3.993036689278989*^9}, 3.99309571310544*^9, 
   3.993095752672941*^9, 3.993282878791149*^9, 3.993282977402204*^9, 
   3.993876921797789*^9, 3.9939082221538*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"1d93e8c8-537a-4c7f-830e-ec96436eca42"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "128"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036418184952*^9, 3.993036559565146*^9, 3.9930365941393833`*^9, {
   3.9930366317111692`*^9, 3.993036689278989*^9}, 3.99309571310544*^9, 
   3.993095752672941*^9, 3.993282878791149*^9, 3.993282977402204*^9, 
   3.993876921797789*^9, 3.993908222174487*^9},
 CellLabel->
  "Out[202]=",ExpressionUUID->"1fa561f5-afa6-460d-81ad-15922c15b9b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{
  3.993036418184952*^9, 3.993036559565146*^9, 3.9930365941393833`*^9, {
   3.9930366317111692`*^9, 3.993036689278989*^9}, 3.99309571310544*^9, 
   3.993095752672941*^9, 3.993282878791149*^9, 3.993282977402204*^9, 
   3.993876921797789*^9, 3.9939082221759663`*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"da58d449-ff80-4d0e-9604-0d7bd8d7a74a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"Shorthand", " ", "notation"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"TraceFermions", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", "/", "2"}], "}"}], ",", "#", ",", "11"}], "]"}], "&"}], "/@",
     "\[CapitalGamma]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TraceFermions", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}], ",", "1", ",", "1"}], "}"}], "I"}], ",", 
       "#", ",", "10"}], "]"}], "&"}], "/@", "\[CapitalGamma]"}], " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"TraceFermions", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"3", "/", "2"}], ",", 
          RowBox[{"3", "/", "2"}], ",", "1", ",", "1"}], "}"}], "I"}], ",", 
       "#", ",", "10"}], "]"}], "&"}], "/@", 
    RowBox[{"GetGroup", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "1", "]"}], "]"}], ",", 
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", 
         RowBox[{"Mod", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"#", "[", 
             RowBox[{"[", "3", "]"}], "]"}], "+", 
            RowBox[{"1", "/", "2"}]}], ",", "1"}], "]"}]}], "}"}], "&"}], "/@",
       "gens"}], "]"}], " ", 
    RowBox[{"(*", " ", 
     RowBox[{"changing", " ", "spin", " ", "lift", " ", "of", " ", "g"}], " ",
      "*)"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9930353912073317`*^9, 3.993035394490608*^9}, {
   3.993035424699463*^9, 3.99303542537613*^9}, 3.993036228928338*^9, {
   3.993036392939083*^9, 3.993036417707262*^9}, {3.993036635138134*^9, 
   3.993036687299131*^9}, {3.9930957336067667`*^9, 3.993095750990459*^9}, 
   3.993282974236697*^9, {3.9938768861838903`*^9, 3.993876920199566*^9}, {
   3.9942319266709948`*^9, 3.9942319956272707`*^9}, {3.99423227549909*^9, 
   3.994232275836481*^9}, {3.994232338541894*^9, 3.9942323452379427`*^9}},
 Background->RGBColor[0.4, 0.6, 1, 0.33],
 CellLabel->
  "In[110]:=",ExpressionUUID->"0ac4ca7f-d169-417c-8ffa-bec69fc99ee2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "128"}], "}"}]], "Output",
 CellChangeTimes->{3.99423197537081*^9, 3.994232276904546*^9, 
  3.9942323469743958`*^9},
 CellLabel->
  "Out[110]=",ExpressionUUID->"f3c05529-291d-491d-baac-018c81b8211a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "0", ",", 
   RowBox[{"-", "8"}], ",", "128"}], "}"}]], "Output",
 CellChangeTimes->{3.99423197537081*^9, 3.994232276904546*^9, 
  3.9942323469764633`*^9},
 CellLabel->
  "Out[111]=",ExpressionUUID->"dc5cadda-b618-40e6-ad67-147519d6e180"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", "0", ",", "8", ",", 
   "128"}], "}"}]], "Output",
 CellChangeTimes->{3.99423197537081*^9, 3.994232276904546*^9, 
  3.994232346998365*^9},
 CellLabel->
  "Out[112]=",ExpressionUUID->"07c8a1c7-3b04-43b8-a169-926370c71cd2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{1470, 838},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"15.0 for Mac OS X ARM (64-bit) (May 19, 2026)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"e9bd0c7a-e24c-4f7c-a1cd-902e0df95e10"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 167, 3, 162, "Title",ExpressionUUID->"cb51cdb1-1da3-4076-9d90-f65c6953c6d2"],
Cell[746, 27, 4639, 124, 378, "Text",ExpressionUUID->"c79db55c-7318-4941-83e8-24558b46e3d0"],
Cell[5388, 153, 199, 3, 36, "Input",ExpressionUUID->"91248551-cfff-4a6e-bae1-6bc54c0d406c"],
Cell[5590, 158, 874, 22, 158, "Input",ExpressionUUID->"672a1422-6366-4a8c-a8db-1242918b97c6"],
Cell[CellGroupData[{
Cell[6489, 184, 261, 4, 82, "Section",ExpressionUUID->"a1a3e462-8310-4269-814e-ba3df2f41e41"],
Cell[CellGroupData[{
Cell[6775, 192, 391, 6, 56, "Input",ExpressionUUID->"f8f83d6c-8559-4a63-9c61-7b4fa7e8f7eb"],
Cell[7169, 200, 15831, 356, 136, "Output",ExpressionUUID->"2249dc6a-7f9e-41c9-8a73-5391b9615531"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23037, 561, 799, 19, 179, "Input",ExpressionUUID->"57e7cf8b-606e-43ee-8711-3279c6593ac8"],
Cell[23839, 582, 1850, 55, 173, "Output",ExpressionUUID->"2700be4e-d400-4cf8-b99b-3ec85e2b82de"]
}, Open  ]],
Cell[CellGroupData[{
Cell[25726, 642, 445, 9, 82, "Input",ExpressionUUID->"09742375-c501-4d60-8440-8f98fa312c6f"],
Cell[26174, 653, 15669, 368, 111, "Output",ExpressionUUID->"844fcdd0-13a5-426d-91ec-2b0be2fe1775"],
Cell[41846, 1023, 493, 8, 41, "Output",ExpressionUUID->"eeea0119-696b-4f30-8d29-7c3dde64fea0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42376, 1036, 825, 19, 133, "Input",ExpressionUUID->"35d20a06-d3cc-4e4f-bf8e-f4f5cbfd4d97"],
Cell[43204, 1057, 11482, 287, 111, "Output",ExpressionUUID->"9a3941c9-ab03-4e87-ba9c-fea812704ea4"],
Cell[54689, 1346, 845, 19, 55, "Output",ExpressionUUID->"6ddc23e7-c169-4c9f-9123-7974d5082243"],
Cell[55537, 1367, 846, 19, 55, "Output",ExpressionUUID->"2f1cb0ef-837e-4850-bb89-19053fffe1b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[56420, 1391, 541, 12, 82, "Input",ExpressionUUID->"db056284-eacb-4205-8523-6f6fa810cda5"],
Cell[56964, 1405, 16426, 367, 119, "Output",ExpressionUUID->"6ca5afd7-e401-4585-8cfc-33e7de67e63d"],
Cell[73393, 1774, 2089, 59, 173, "Output",ExpressionUUID->"4e7bf768-daaa-4acc-8f73-48601720d5bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[75519, 1838, 458, 9, 82, "Input",ExpressionUUID->"6cc7077c-128b-4533-ae2e-090fcd8d7464"],
Cell[75980, 1849, 17294, 406, 111, "Output",ExpressionUUID->"0625305c-5512-44cd-ab16-c204b17448cf"],
Cell[93277, 2257, 458, 8, 41, "Output",ExpressionUUID->"0e777ae5-df52-41a1-b6d0-505a962cbb68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[93772, 2270, 459, 9, 82, "Input",ExpressionUUID->"19c78ab1-1666-4cd5-8839-02cd64dae6c9"],
Cell[94234, 2281, 18377, 420, 116, "Output",ExpressionUUID->"d6ae15f5-04f4-416e-b4d4-2b532f55ead1"],
Cell[112614, 2703, 1381, 36, 55, "Output",ExpressionUUID->"36234c70-9835-4f68-91f6-173c684d8e05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114032, 2744, 759, 19, 107, "Input",ExpressionUUID->"06c6b84b-4c0d-4fc8-87eb-95c5eb656960"],
Cell[114794, 2765, 17360, 410, 111, "Output",ExpressionUUID->"406008a9-a72c-4ad2-8d43-cfe42ef1b5f2"],
Cell[132157, 3177, 14183, 421, 363, "Output",ExpressionUUID->"8c8252e5-dcf0-4dc9-a938-b5f92ebe494c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[146377, 3603, 1396, 37, 107, "Input",ExpressionUUID->"e20b0001-ef92-4c97-949d-95523a8ce77d"],
Cell[147776, 3642, 19179, 450, 111, "Output",ExpressionUUID->"61436b64-858b-4882-bbb0-b7ca1a1f9872"],
Cell[166958, 4094, 2054, 56, 165, "Output",ExpressionUUID->"77d03014-f268-4ddb-807f-8479222d1e1f"],
Cell[169015, 4152, 489, 6, 41, "Output",ExpressionUUID->"62fa810a-79f9-4845-92b4-93538be63bf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[169541, 4163, 876, 20, 133, "Input",ExpressionUUID->"ab80e003-ecc6-4a3e-b610-c7380b146271"],
Cell[170420, 4185, 13904, 335, 111, "Output",ExpressionUUID->"734dba84-c23c-45d5-8eb8-67daeeed5ba4"],
Cell[184327, 4522, 2313, 63, 143, "Output",ExpressionUUID->"3bed8172-0e9b-4ef3-979b-0b17116aae08"]
}, Open  ]],
Cell[CellGroupData[{
Cell[186677, 4590, 1242, 28, 133, "Input",ExpressionUUID->"37bef158-52ab-424a-a047-09137409ae47"],
Cell[187922, 4620, 24570, 548, 139, "Output",ExpressionUUID->"c02ae685-4014-47b1-8c05-73c8cfe26f33"],
Cell[212495, 5170, 611, 9, 41, "Output",ExpressionUUID->"38b9db33-897d-46ae-81e3-505ef8919be5"],
Cell[213109, 5181, 7386, 186, 165, "Output",ExpressionUUID->"47d6aac6-5152-4668-98e9-52aacd72a6f2"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[220544, 5373, 246, 4, 64, "Section",ExpressionUUID->"1f638b5b-45ab-4c48-9c93-d1b14b60c869"],
Cell[CellGroupData[{
Cell[220815, 5381, 2458, 60, 184, "Input",ExpressionUUID->"87ee7b45-da33-4d78-85d9-52282c0f60d3"],
Cell[223276, 5443, 17482, 411, 111, "Output",ExpressionUUID->"31312534-ed7e-42a4-ad60-eef3e1c6d4a5"],
Cell[240761, 5856, 1673, 37, 55, "Output",ExpressionUUID->"543e0622-987f-4fc0-b0a4-08019871f6e4"],
Cell[242437, 5895, 1130, 21, 41, "Output",ExpressionUUID->"8a07cd90-a5b3-420c-a51c-942acb431740"],
Cell[243570, 5918, 1399, 25, 85, "Output",ExpressionUUID->"48661978-a443-41d0-b5a6-cfc0f99b39c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[245006, 5948, 2331, 56, 306, "Input",ExpressionUUID->"b9ed4252-4245-4514-9d23-6d6221450b4c"],
Cell[247340, 6006, 26816, 591, 139, "Output",ExpressionUUID->"44c385ab-c19a-4dd0-8881-7cce73dde31a"],
Cell[274159, 6599, 2699, 75, 165, "Output",ExpressionUUID->"fc8adc3b-8cab-49b7-8286-a79cd2a0ab99"],
Cell[276861, 6676, 4472, 125, 248, "Output",ExpressionUUID->"3c1570c2-b98a-4601-84d0-8f55a8272c7c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[281370, 6806, 832, 15, 82, "Input",ExpressionUUID->"c8887939-b4b2-46be-a5ad-f502b49e197e"],
Cell[282205, 6823, 20526, 469, 111, "Output",ExpressionUUID->"acadf30d-69fc-4af6-8923-fbce79edd445"],
Cell[302734, 7294, 572, 16, 47, "Print",ExpressionUUID->"b423df66-6368-45dd-997d-6a58c32ff489"],
Cell[303309, 7312, 1341, 33, 135, "Output",ExpressionUUID->"99464325-28fe-4b5b-9888-feab03176413"]
}, Open  ]],
Cell[CellGroupData[{
Cell[304687, 7350, 1149, 27, 107, "Input",ExpressionUUID->"f4049391-61f1-496c-ae8a-53a9b20a746c"],
Cell[305839, 7379, 24974, 547, 167, "Output",ExpressionUUID->"9c185d19-68bc-423e-87e3-6affe4148ea1"],
Cell[330816, 7928, 19007, 465, 446, "Output",ExpressionUUID->"5da299f3-7b3b-4f17-af7b-7f3ca3b04cd0"],
Cell[349826, 8395, 3526, 91, 165, "Output",ExpressionUUID->"27606061-6581-4815-8de1-c152ef2df88a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353389, 8491, 857, 15, 107, "Input",ExpressionUUID->"b1491b4d-ca2a-410a-8931-13e496ae26b4"],
Cell[354249, 8508, 23793, 531, 172, "Output",ExpressionUUID->"3f5c8ea7-2716-4ad1-82e7-fb4c83b0042c"],
Cell[378045, 9041, 811, 17, 41, "Output",ExpressionUUID->"47f592a6-06b9-4f96-b402-499eb22d3d11"],
Cell[378859, 9060, 1337, 33, 55, "Output",ExpressionUUID->"1b0670d6-6864-40e8-b53d-8d7fea19a5a3"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[380245, 9099, 229, 4, 64, "Section",ExpressionUUID->"d981eecd-e1f2-4ef7-b2c5-52e6b961bafb"],
Cell[CellGroupData[{
Cell[380499, 9107, 1246, 25, 101, "Input",ExpressionUUID->"129e7278-6cac-40d5-99d9-d892d216c326"],
Cell[381748, 9134, 27888, 580, 165, "Output",ExpressionUUID->"e8e61227-082d-4ca7-99df-3ce2d5ba3aa8"],
Cell[409639, 9716, 836, 12, 41, "Output",ExpressionUUID->"ac4204b8-0283-4c51-99df-937f26ba8228"]
}, Open  ]],
Cell[410490, 9731, 764, 23, 62, "Text",ExpressionUUID->"076ca681-9c52-486c-af86-e3ed44f1ebaf"],
Cell[CellGroupData[{
Cell[411279, 9758, 3113, 82, 175, "Input",ExpressionUUID->"c459fc09-dcf8-4cbe-bfe8-1ec07acacd60"],
Cell[414395, 9842, 4139, 125, 172, "Output",ExpressionUUID->"4563142b-85a1-4b9a-affc-9f8411d08f5d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[418571, 9972, 1583, 43, 126, "Input",ExpressionUUID->"f047a27e-c3ac-4d0a-9756-19ce8e292a0a"],
Cell[420157, 10017, 29176, 637, 200, "Output",ExpressionUUID->"3880de0c-2600-4e94-abbf-9d62621f8e10"],
Cell[449336, 10656, 631, 13, 41, "Output",ExpressionUUID->"046dc237-fd04-41ad-911c-e2df00fbf3ae"],
Cell[449970, 10671, 510, 10, 41, "Output",ExpressionUUID->"48e63719-d869-4050-9b60-d2c35443be9e"]
}, Open  ]],
Cell[450495, 10684, 5806, 132, 685, "Input",ExpressionUUID->"caf9c59c-a8e0-4d95-a0e3-c8ff3ed21236"],
Cell[CellGroupData[{
Cell[456326, 10820, 404, 7, 62, "Input",ExpressionUUID->"c672e8b3-1499-4336-b8b2-315f4c8fdfb7"],
Cell[456733, 10829, 692, 15, 41, "Output",ExpressionUUID->"d6cb35f3-8d6e-4a06-bda6-44f1845c94f2"],
Cell[457428, 10846, 472, 9, 41, "Output",ExpressionUUID->"4d220b15-523d-4a80-a5dc-861112e18227"]
}, Open  ]],
Cell[CellGroupData[{
Cell[457937, 10860, 354, 6, 62, "Input",ExpressionUUID->"12332e31-9be3-4864-953a-ab541c497bb4"],
Cell[458294, 10868, 1818, 41, 94, "Output",ExpressionUUID->"a130e3e3-c257-44b6-a2e6-7b5978d3430c"],
Cell[460115, 10911, 904, 19, 41, "Output",ExpressionUUID->"391a2342-dd7a-44b8-ba47-29852cc74653"]
}, Open  ]],
Cell[461034, 10933, 200, 3, 36, "Input",ExpressionUUID->"0c84c3a3-a08b-4bab-8d89-cb819e46480f"],
Cell[CellGroupData[{
Cell[461259, 10940, 2224, 54, 147, "Input",ExpressionUUID->"1e340d90-d500-4080-b1d8-b7e102f8ab91"],
Cell[463486, 10996, 31653, 670, 235, "Output",ExpressionUUID->"59847a69-79ab-473c-b408-f2d504a1e4d6"],
Cell[495142, 11668, 1274, 21, 41, "Output",ExpressionUUID->"43a28570-5ad8-4572-83c2-73daddbc9449"],
Cell[496419, 11691, 1368, 22, 41, "Output",ExpressionUUID->"827eabfc-0abb-4911-ac33-9e4626011cd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497824, 11718, 2107, 48, 147, "Input",ExpressionUUID->"1d3fbf94-cba5-4664-8994-e7796acfb3f5"],
Cell[499934, 11768, 18133, 390, 178, "Output",ExpressionUUID->"ef64e880-2421-463f-b6ec-12c9ba6addab"],
Cell[518070, 12160, 1215, 17, 41, "Output",ExpressionUUID->"1b69e661-17c0-4d4a-aaa5-3c2068ac3559"],
Cell[519288, 12179, 1217, 17, 41, "Output",ExpressionUUID->"7fd3e51b-96a2-4995-bbb8-07602fa854f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[520542, 12201, 2258, 52, 147, "Input",ExpressionUUID->"340e9c76-ae17-427b-8803-888b359a848b"],
Cell[522803, 12255, 35019, 733, 207, "Output",ExpressionUUID->"23a02f5b-18b6-49c1-97f3-0c0a6e224a5f"],
Cell[557825, 12990, 1244, 17, 41, "Output",ExpressionUUID->"d7607b81-c752-468a-a6ec-4cc2492c76d6"],
Cell[559072, 13009, 1243, 17, 41, "Output",ExpressionUUID->"8e43341e-e777-4c3f-af73-eb07fdff1e36"]
}, Open  ]],
Cell[CellGroupData[{
Cell[560352, 13031, 2474, 66, 147, "Input",ExpressionUUID->"c67fd652-d921-4814-b4d8-f6ab2a7c7b94"],
Cell[562829, 13099, 15938, 373, 139, "Output",ExpressionUUID->"862aaf29-3df0-4ca2-8920-511bb3e331e0"],
Cell[578770, 13474, 615, 12, 44, "Output",ExpressionUUID->"b3d85050-23a2-4b10-8943-da1100fb3b2b"],
Cell[579388, 13488, 630, 13, 41, "Output",ExpressionUUID->"7d9a4c30-f096-46bc-9c9b-f2f8c0bc6ca6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[580055, 13506, 1629, 40, 128, "Input",ExpressionUUID->"f02256f3-2782-471e-8de1-09363b4bc12f"],
Cell[581687, 13548, 28432, 619, 141, "Output",ExpressionUUID->"f3d7d27a-bd73-4601-87e3-ce68f04c0248"],
Cell[610122, 14169, 1434, 33, 100, "Output",ExpressionUUID->"3a181a56-2a02-4ca3-8737-2fea168d32d5"]
}, Open  ]]
}, Closed]],
Cell[CellGroupData[{
Cell[611605, 14208, 159, 3, 64, "Section",ExpressionUUID->"9b8a814e-d0b0-41f7-9a93-562cbf9b42b9"],
Cell[CellGroupData[{
Cell[611789, 14215, 443, 11, 82, "Input",ExpressionUUID->"8f5df475-d36e-4c8b-afea-3539268f6c29"],
Cell[612235, 14228, 12047, 298, 111, "Output",ExpressionUUID->"09557c0c-29d2-4d66-a14c-81cb35216aad"],
Cell[624285, 14528, 365, 8, 41, "Output",ExpressionUUID->"30edf567-52c4-4f0d-ac46-9dfaed9632bf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[624687, 14541, 457, 11, 82, "Input",ExpressionUUID->"6454a4a8-e5fa-4385-8207-2eeb10fdc603"],
Cell[625147, 14554, 13749, 334, 111, "Output",ExpressionUUID->"d71a3a82-509c-4830-8ab5-8cddee422443"],
Cell[638899, 14890, 424, 9, 41, "Output",ExpressionUUID->"fede57a7-c59a-4fb0-8e69-cf883a9d6c29"]
}, Open  ]],
Cell[CellGroupData[{
Cell[639360, 14904, 1510, 41, 133, "Input",ExpressionUUID->"ba83ece5-e014-4b3f-a1b0-ee16a032958d"],
Cell[640873, 14947, 23065, 523, 139, "Output",ExpressionUUID->"c7267bce-5ebf-4c94-83b7-6e4d730ab5f9"],
Cell[663941, 15472, 623, 14, 41, "Output",ExpressionUUID->"34272e08-9bc2-4c4a-930e-02375627f82d"],
Cell[664567, 15488, 624, 14, 41, "Output",ExpressionUUID->"d2761e8c-8b44-42ce-9335-1dd812a390d5"],
Cell[665194, 15504, 557, 12, 41, "Output",ExpressionUUID->"505fbcf1-5367-42dc-a9e4-58699848d1b9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[665788, 15521, 1056, 24, 133, "Input",ExpressionUUID->"03854f53-dc8b-4025-b0db-345b12617597"],
Cell[666847, 15547, 14900, 343, 139, "Output",ExpressionUUID->"f589e54e-ac35-4d03-8ac8-ab9404c52bc9"],
Cell[681750, 15892, 722, 14, 41, "Output",ExpressionUUID->"6c8ccf4d-ded4-41ff-8469-fccf1f573137"],
Cell[682475, 15908, 778, 17, 41, "Output",ExpressionUUID->"f56aba0c-f2f0-4974-a6c8-4c90fa7bfae4"],
Cell[683256, 15927, 722, 14, 41, "Output",ExpressionUUID->"ef35c1cb-39f9-4e1b-a29f-f9d4fccf1a25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[684015, 15946, 852, 20, 107, "Input",ExpressionUUID->"94102da5-2ff3-400e-a3a4-a2a8fd9efe76"],
Cell[684870, 15968, 39363, 871, 111, "Output",ExpressionUUID->"ce7d7a9d-773b-4de0-bb0c-72d5d313c6d5"],
Cell[724236, 16841, 460, 10, 41, "Output",ExpressionUUID->"6f049a40-ec42-4c30-8c76-8bb3feafca08"],
Cell[724699, 16853, 462, 10, 41, "Output",ExpressionUUID->"6300e995-4f39-4a4c-af95-d554e03c237e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[725198, 16868, 1040, 26, 107, "Input",ExpressionUUID->"ca5bc91e-bbeb-4d4b-af5e-fdb27e2c4a4d"],
Cell[726241, 16896, 267, 7, 41, "Output",ExpressionUUID->"15f3dbe6-c220-4534-99f3-969d07dc5f82"],
Cell[726511, 16905, 267, 7, 41, "Output",ExpressionUUID->"d449ba31-500e-4e58-8a6e-a48a8e26e8a5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[726815, 16917, 1814, 48, 133, "Input",ExpressionUUID->"904bbb94-2cb1-4f65-96ce-3e9cc76d46ba"],
Cell[728632, 16967, 37874, 838, 139, "Output",ExpressionUUID->"98ce832a-ebb1-4200-b564-1c512c110a73"],
Cell[766509, 17807, 574, 13, 41, "Output",ExpressionUUID->"1d93e8c8-537a-4c7f-830e-ec96436eca42"],
Cell[767086, 17822, 576, 13, 41, "Output",ExpressionUUID->"1fa561f5-afa6-460d-81ad-15922c15b9b4"],
Cell[767665, 17837, 509, 11, 41, "Output",ExpressionUUID->"da58d449-ff80-4d0e-9604-0d7bd8d7a74a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[768211, 17853, 2282, 60, 133, "Input",ExpressionUUID->"0ac4ca7f-d169-417c-8ffa-bec69fc99ee2"],
Cell[770496, 17915, 384, 10, 41, "Output",ExpressionUUID->"f3c05529-291d-491d-baac-018c81b8211a"],
Cell[770883, 17927, 384, 10, 41, "Output",ExpressionUUID->"dc5cadda-b618-40e6-ad67-147519d6e180"],
Cell[771270, 17939, 313, 8, 41, "Output",ExpressionUUID->"07c8a1c7-3b04-43b8-a169-926370c71cd2"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


